Three-loop effective potential of general scalar theory via differential equations

We consider the scalar sector of a general renormalizable theory and evaluate the effective potential through three loops analytically. We encounter three-loop vacuum bubble diagrams with up to two masses and six lines, which we solve using differential equations transformed into the favorable $\epsilon$ form of dimensional regularization. The master integrals of the canonical basis thus obtained are expressed in terms of cyclotomic polylogarithms up to weight four. We also introduce an algorithm for the numerical evaluation of cyclotomic polylogarithms with multiple-precision arithmetic, which is implemented in the Mathematica package cyclogpl.m supplied here.

==> anc/README <==
Results from the paper "Three-loop effective potential of general scalar theory via differential equations" by B.Kniehl, A.Pikelner and O.Veretin 

File list:

cyclogpl.m - code for numerical evaluation of cyclotomic harmonic polylogarithms

gB.m       - results for the master integrals from topology B in canonical basis
gC.m       - results for the master integrals from topology C in canonical basis

mB.m       - differential equation matrix in ep-form for integrals from topology B
mC.m       - differential equation matrix in ep-form for integrals from topology C

tB.m       - transformation matrix for integrals from topology B to original basis
tC.m       - transformation matrix for integrals from topology C to original basis

veffSS.m   - result for the three-loop part of the effective potential

==> anc/cyclogpl.m <==
(********************************************************************)
(*                                                                  *)
(* Numerical evaluation of the Cyclotomic GPL                       *)
(* March 2018                                                       *)
(* OV                                                               *)
(*                                                                  *)
(* Notation:                                                        *)
(* ^^^^^^^^^                                                        *)
(* CGPL[ bb_List, x_ ] --- cyclotomic polylogarithm                 *)
(* bb has arguments either:                                         *)
(*   - a           correspond to weigth  1/(x-a)                    *)
(*   - {p,q}, p>0  correspond to weigth  x^q/Cyclotomic[p,x]        *)
(*                                                                  *)
(* e.g. bb = {+1,-1,0,...,{3,1},...,}                               *)
(*                                                                  *)
(********************************************************************)

BeginPackage["CycloGPL`"]

Print["*-*-*-*-*-*  CycloGPL  *-*-*-*-*-*"]
Print["March 2018 OV"];
Print["Numerical evaluation of cyclotomic (generalized) polylogarithms in the unit circle.\n"]
Print["Functions: CycloGPL, NCGPL, SeriesCycloGPL"];

CycloGPL::usage = "CycloGPL[bb_List, x_, prec_:16] is multiprecision. bb is a list of parameters being
either number a for the weigth 1/(t-a) or a pair {p,q}, p>0 for the weigth t^q/Cyclotomic[p,t].
Does not work currently for trailing zeros!!!"

NCGPL::usage = "NCGPL[bb_List, x_] is using NIntegrate. bb is a list of parameters being
either number a for the weigth 1/(t-a) or a pair {p,q}, p>0 for the weigth t^q/Cyclotomic[p,t].";

SeriesCycloGPL::usage = "SeriesCycloGPL[bb2_, {x_,x0_,nmax_} ] series expansion";

CycloGPL1;

Begin["`Private`"]

(* integral representation *)
NCGPL[ bb2_List, x_?NumberQ ] := Module[{bb,tr0,t,j,integrand,NI,y,yy},
  bb = bb2 //. {a___,{0,0},b___} :> {a,0,b};
  tr0 = 0; (* number of trailing zeros *)
  For[ j=Length[bb], j>0, j--, If[ bb[[j]]===0, tr0++, Break[] ] ];
  t = If[ Head[#]===List, y^#[[2]]/Cyclotomic[#[[1]],y] , 1/(y-#) ]& /@ Drop[bb,-tr0];
  If[ t==={}, Return[ Log[x]^tr0/tr0! ] ];
  t[[-1]] *= Log[y]^tr0/tr0!;
 integrand = 1;
 yy = x;
 For[ j=1, j<=Length[t], j++,  yy *= y[j]; integrand *= (t[[j]] /. y->yy) * yy/y[j] ];
 NI[ integrand, Sequence@@Table[ {y[j],0,1}, {j,1,Length[t]} ] ] /. NI->NIntegrate
]

(* solve matrix equation X.A - A.X + n*X = B *)
(* where A is AboveDiagonal[alpha_List]      *) 
MatrixSolve[n_,alpha_,B_] := Module[{m,X,i,j},
  m = Length[B];
  X = Table[0,{m},{m}];
  For[ i=m, i>0, i--,
     For[ j=i, j<=m, j++,
          X[[i,j]] = 1/n*( B[[i,j]] 
              - If[ j>1, alpha[[j-1]]*X[[i,j-1]] , 0 ]
              + If[ i<m, alpha[[i]]*X[[i+1,j]] , 0 ] )
	]
     ];
  Return[X]
]

(* x^J, where J is zero everywhere except the superdiagonal *)
(* with elemnts a1,a2,....,a_{n-1}                          *)
JExp[J_,x_] := Module[{n,a,i,j,k,t},
  n = Length[J];
  a = Diagonal[ Drop[#,1]& /@ Drop[J,-1] ];
  t = IdentityMatrix[n];
  For[ i=n-1, i>=1, i--,
       For[ j=i+1, j<=n, j++,
            t[[i,j]] = Product[a[[i+k-1]]*Log[x],{k,1,j-i}]/(j-i)!
	  ]
     ];
  Return[t];
]


(* series solution of the cyclotomic function around x0 *)
(* here x is the deviation from x0                      *)
(* bb_List is as above                                  *)
CyclotomicSeries[ bb2_List, {x_, x0_, nmax_}, prec_ ] := 
Module[{bb,t,w,j,p,q,l,m,n,pmax,mmax,P,M,U,alpha}, 
  bb = bb2 //. {a___,{0,0},b___} :> {a,0,b};
  t = {};
  Do[
     {p,q} = If[ Head[bb[[j]]]===List, {Cyclotomic[bb[[j,1]],x],x^bb[[j,2]]}, {x-bb[[j]],1} ];
     If[ Simplify[p/.x->x0]===0,
         AppendTo[ t, {(q/.x->x+x0)/x, Simplify[(p/.x->x+x0)/x]} ],
         AppendTo[ t, {(q/.x->x+x0)  , Simplify[(p/.x->x+x0)]  } ]
       ];
    ,{j,1,Length[bb]}];
  P = CoefficientList[ Times @@ (#[[2]]& /@ t) , x ];
  w = #[[2]]& /@ t;
  w = Times@@Drop[w,{#}]& /@  Range[Length[w]];
  t = MapThread[ Factor[x*#1[[1]]*#2]&  ,{t,w}];
  t = Append[ 
       Prepend[#,0]& /@ DiagonalMatrix[t], Table[0, {Length[bb]+1}] ];
  pmax = Length[P]-1;
  mmax = Exponent[t,x]//Flatten//Max;
  If[ prec>0, P=SetPrecision[P,prec]; t=SetPrecision[t,prec]; ];
  For[ m=0, m<=mmax, m++, M[m] = Coefficient[t,x,m]/P[[1]] ];
  P = P/P[[1]];
  Clear[U];
  l = Length[M[0]];
  U[0] = IdentityMatrix[l];
  For[ k=1, k<=Max[pmax,mmax], k++, U[-k] = 0*U[0] ];
  alpha = Table[ M[0][[i,i+1]], {i,1,l-1}];
  If[ Union[bb-x0]==={0}, Return[ JExp[M[0],x] ] ];
  Do[
      B = Sum[M[m].U[n-m],{m,1,mmax}]
          - Sum[P[[p+1]]*(n-p)*U[n-p],{p,1,pmax}]
          - Sum[P[[p+1]]*U[n-p].M[0],{p,1,pmax}]
          + 0*IdentityMatrix[l];
      U[n] = MatrixSolve[n, alpha, B]//Expand;
    ,{n,1,nmax}];
  Sum[ x^n*U[n], {n,0,nmax}].JExp[M[0],x]
]

(* Main function: bb_List as above *)
CycloGPL[bb2_, x_, prec_:16 ] := Module[{bb,r,arg,d,t,nmax,wrkprec,c0,phi,u1,u2,xm1,xm2,f,z},
  bb = bb2 //. {a___,{0,0},b___} :> {a,0,b};
  If[ bb[[-1]]===0, Print["Trailing zero not implemented!"]; Abort[] ];
  r = Max[ If[ Head[#]===List, #[[1]], 2 ]& /@ bb ];
  If[ r>12, Print["error parameter"]; Abort[] ];
  If[ r<6, r = 2*r];
  nmax = Round[prec/0.3];
  wrkprec = 3*prec;  (* empirical ! *)
     (* find sector *)
  arg = Abs[Arg[x]];
  d = Pi;
  phi = 0;
  For[ j=0, j<=r/2, j++, If[ Abs[2*j*Pi/r-arg]<d, phi = 2*j*Pi/r; d = Abs[phi-arg] ] ];
  phi = phi*Sign[Arg[x]];
  c0 = Table[0,{Length[bb]}] ~ Join ~ {1};
  Clear[f];
  f[0] = CyclotomicSeries[bb,{z,0,nmax},wrkprec].c0 // Expand;
     (* expansion points *)
     (* match point Exp[I*phi] *)
  xm1 = SetPrecision[ 1/2*Exp[I*phi], wrkprec ];
  xm2 = SetPrecision[ 3/4*Exp[I*phi], wrkprec ];
  u1 = CyclotomicSeries[bb,{z,1/2*Exp[I*phi],nmax},wrkprec];
  u2 = CyclotomicSeries[bb,{z,    Exp[I*phi],nmax},wrkprec];
  f[1/2] = u1.(Inverse[u1 /. z->xm1-1/2*Exp[I*phi] ].(f[0] /. z->xm1));
  f[1] = u2.(Inverse[u2 /. z->xm2-Exp[I*phi] ].(f[1/2] /. z->xm2-1/2*Exp[I*phi]));
  {f[0],f[1/2],f[1]} = N[ {f[0],f[1/2],f[1]}, prec ];
  If[ Abs[x]<0.50, Return[ f[0]   /. z->x ] ];
  If[ Abs[x]<0.75, Return[ f[1/2] /. z->x-1/2*Exp[I*phi] ] ];
  If[ Abs[x]<=1.0, Return[ Collect[f[1],Log[_], Chop[#/. z->x-Exp[I*phi],10^-prec]&] /. z->x-Exp[I*phi] ] ];
]


(* Expansion *)
SeriesCycloGPL[bb2_, {x_,x0_,nmax_} ] := Module[{bb,t,t0,u,c,f,j},
  bb = bb2 //. {a___,{0,0},b___} :> {a,0,b};
  t = CyclotomicSeries[ bb, {x, x0, nmax}, 0];
  c = {1};
  Do[
     PrependTo[c,u];
     t0 = ( Coefficient[ Take[#,-(j+1)]& /@ Take[t,-(j+1)] , x, 0 ].c ) // First;
     s = Solve[ t0==f[Take[bb,-j],x0-x], u][[1]];
     If[ FreeQ[s,Log[_]], s = s/.x->0, s[[1,2]]=Global`limxx[s[[1,2]]]/.x->Global`xx ];
     s = s /. f[a__]->CycloGPL1[a];
     c = c/.s;
    ,{j,1,Length[bb]}];
  t.c /. x->x0-x
]

End[]
EndPackage[]


==> anc/gB.m <==
{SeriesData[ep, 0, {-6, -45 - 24*H[{4, 1}, y] + 12*Log[y], 
   -222 - (3*Pi^2)/2 - 180*H[{4, 1}, y] - 96*H[{4, 1}, {4, 1}, y] + 
    90*Log[y] + 48*H[{4, 1}, y]*Log[y] - 12*Log[y]^2, 
   -909 - (45*Pi^2)/4 - 888*H[{4, 1}, y] - 6*Pi^2*H[{4, 1}, y] - 
    720*H[{4, 1}, {4, 1}, y] - 384*H[{4, 1}, {4, 1}, {4, 1}, y] + 
    444*Log[y] + 3*Pi^2*Log[y] + 360*H[{4, 1}, y]*Log[y] + 
    192*H[{4, 1}, {4, 1}, y]*Log[y] - 90*Log[y]^2 - 
    48*H[{4, 1}, y]*Log[y]^2 + 8*Log[y]^3 + 6*Zeta[3], 
   (-268320 - 4440*Pi^2 - 19*Pi^4 - 290880*H[{4, 1}, y] - 
     3600*Pi^2*H[{4, 1}, y] - 284160*H[{4, 1}, {4, 1}, y] - 
     1920*Pi^2*H[{4, 1}, {4, 1}, y] - 230400*H[{4, 1}, {4, 1}, {4, 1}, y] - 
     122880*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 145440*Log[y] + 
     1800*Pi^2*Log[y] + 142080*H[{4, 1}, y]*Log[y] + 
     960*Pi^2*H[{4, 1}, y]*Log[y] + 115200*H[{4, 1}, {4, 1}, y]*Log[y] + 
     61440*H[{4, 1}, {4, 1}, {4, 1}, y]*Log[y] - 35520*Log[y]^2 - 
     240*Pi^2*Log[y]^2 - 28800*H[{4, 1}, y]*Log[y]^2 - 
     15360*H[{4, 1}, {4, 1}, y]*Log[y]^2 + 4800*Log[y]^3 + 
     2560*H[{4, 1}, y]*Log[y]^3 - 320*Log[y]^4 + 3600*Zeta[3] + 
     1920*H[{4, 1}, y]*Zeta[3] - 960*Log[y]*Zeta[3])/80}, -3, 2, 1], 
 SeriesData[ep, 0, {-6, -45 - 48*H[{4, 1}, y] + 24*Log[y], 
   -222 - (3*Pi^2)/2 - 360*H[{4, 1}, y] - 384*H[{4, 1}, {4, 1}, y] + 
    180*Log[y] + 192*H[{4, 1}, y]*Log[y] - 48*Log[y]^2, 
   -909 - (45*Pi^2)/4 - 1776*H[{4, 1}, y] - 12*Pi^2*H[{4, 1}, y] - 
    2880*H[{4, 1}, {4, 1}, y] - 3072*H[{4, 1}, {4, 1}, {4, 1}, y] + 
    888*Log[y] + 6*Pi^2*Log[y] + 1440*H[{4, 1}, y]*Log[y] + 
    1536*H[{4, 1}, {4, 1}, y]*Log[y] - 360*Log[y]^2 - 
    384*H[{4, 1}, y]*Log[y]^2 + 64*Log[y]^3 + 6*Zeta[3], 
   -3354 - (111*Pi^2)/2 - (19*Pi^4)/80 - 7272*H[{4, 1}, y] - 
    90*Pi^2*H[{4, 1}, y] - 14208*H[{4, 1}, {4, 1}, y] - 
    96*Pi^2*H[{4, 1}, {4, 1}, y] - 23040*H[{4, 1}, {4, 1}, {4, 1}, y] - 
    24576*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 3636*Log[y] + 
    45*Pi^2*Log[y] + 7104*H[{4, 1}, y]*Log[y] + 48*Pi^2*H[{4, 1}, y]*Log[y] + 
    11520*H[{4, 1}, {4, 1}, y]*Log[y] + 12288*H[{4, 1}, {4, 1}, {4, 1}, y]*
     Log[y] - 1776*Log[y]^2 - 12*Pi^2*Log[y]^2 - 2880*H[{4, 1}, y]*Log[y]^2 - 
    3072*H[{4, 1}, {4, 1}, y]*Log[y]^2 + 480*Log[y]^3 + 
    512*H[{4, 1}, y]*Log[y]^3 - 64*Log[y]^4 + 45*Zeta[3] + 
    48*H[{4, 1}, y]*Zeta[3] - 24*Log[y]*Zeta[3]}, -3, 2, 1], 
 SeriesData[ep, 0, {-6, -45 - 72*H[{4, 1}, y] + 36*Log[y], 
   -222 - (3*Pi^2)/2 - 540*H[{4, 1}, y] - 864*H[{4, 1}, {4, 1}, y] + 
    270*Log[y] + 432*H[{4, 1}, y]*Log[y] - 108*Log[y]^2, 
   -909 - (45*Pi^2)/4 - 2664*H[{4, 1}, y] - 18*Pi^2*H[{4, 1}, y] - 
    6480*H[{4, 1}, {4, 1}, y] - 10368*H[{4, 1}, {4, 1}, {4, 1}, y] + 
    1332*Log[y] + 9*Pi^2*Log[y] + 3240*H[{4, 1}, y]*Log[y] + 
    5184*H[{4, 1}, {4, 1}, y]*Log[y] - 810*Log[y]^2 - 
    1296*H[{4, 1}, y]*Log[y]^2 + 216*Log[y]^3 + 6*Zeta[3], 
   (-268320 - 4440*Pi^2 - 19*Pi^4 - 872640*H[{4, 1}, y] - 
     10800*Pi^2*H[{4, 1}, y] - 2557440*H[{4, 1}, {4, 1}, y] - 
     17280*Pi^2*H[{4, 1}, {4, 1}, y] - 6220800*H[{4, 1}, {4, 1}, {4, 1}, y] - 
     9953280*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 436320*Log[y] + 
     5400*Pi^2*Log[y] + 1278720*H[{4, 1}, y]*Log[y] + 
     8640*Pi^2*H[{4, 1}, y]*Log[y] + 3110400*H[{4, 1}, {4, 1}, y]*Log[y] + 
     4976640*H[{4, 1}, {4, 1}, {4, 1}, y]*Log[y] - 319680*Log[y]^2 - 
     2160*Pi^2*Log[y]^2 - 777600*H[{4, 1}, y]*Log[y]^2 - 
     1244160*H[{4, 1}, {4, 1}, y]*Log[y]^2 + 129600*Log[y]^3 + 
     207360*H[{4, 1}, y]*Log[y]^3 - 25920*Log[y]^4 + 3600*Zeta[3] + 
     5760*H[{4, 1}, y]*Zeta[3] - 2880*Log[y]*Zeta[3])/80}, -3, 2, 1], 
 SeriesData[ep, 0, {123/10, (123*(15 + 8*H[{4, 1}, y] - 4*Log[y]))/20, 
   (3*(6068 + 41*Pi^2 - 108*S2 + 4920*H[{4, 1}, y] + 
      2624*H[{4, 1}, {4, 1}, y] - 2460*Log[y] - 1312*H[{4, 1}, y]*Log[y] + 
      328*Log[y]^2))/40, (147996 + 1809*Pi^2 - 2916*S2 - 48*T1ep + 
     145632*H[{4, 1}, y] + 984*Pi^2*H[{4, 1}, y] - 2592*S2*H[{4, 1}, y] + 
     118080*H[{4, 1}, {4, 1}, y] + 62976*H[{4, 1}, {4, 1}, {4, 1}, y] - 
     72816*Log[y] - 492*Pi^2*Log[y] + 1296*S2*Log[y] - 
     59040*H[{4, 1}, y]*Log[y] - 31488*H[{4, 1}, {4, 1}, y]*Log[y] + 
     14760*Log[y]^2 + 7872*H[{4, 1}, y]*Log[y]^2 - 1312*Log[y]^3 - 
     936*Zeta[3])/80, (10859280 + 177120*Pi^2 + 751*Pi^4 - 213840*S2 - 
     1080*Pi^2*S2 - 4320*T1ep - 960*T1ep2 + 11839680*H[{4, 1}, y] + 
     144720*Pi^2*H[{4, 1}, y] - 233280*S2*H[{4, 1}, y] - 
     3840*T1ep*H[{4, 1}, y] + 11650560*H[{4, 1}, {4, 1}, y] + 
     78720*Pi^2*H[{4, 1}, {4, 1}, y] - 207360*S2*H[{4, 1}, {4, 1}, y] + 
     9446400*H[{4, 1}, {4, 1}, {4, 1}, y] + 
     5038080*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] - 5919840*Log[y] - 
     72360*Pi^2*Log[y] + 116640*S2*Log[y] + 1920*T1ep*Log[y] - 
     5825280*H[{4, 1}, y]*Log[y] - 39360*Pi^2*H[{4, 1}, y]*Log[y] + 
     103680*S2*H[{4, 1}, y]*Log[y] - 4723200*H[{4, 1}, {4, 1}, y]*Log[y] - 
     2519040*H[{4, 1}, {4, 1}, {4, 1}, y]*Log[y] + 1456320*Log[y]^2 + 
     9840*Pi^2*Log[y]^2 - 25920*S2*Log[y]^2 + 1180800*H[{4, 1}, y]*Log[y]^2 + 
     629760*H[{4, 1}, {4, 1}, y]*Log[y]^2 - 196800*Log[y]^3 - 
     104960*H[{4, 1}, y]*Log[y]^3 + 13120*Log[y]^4 - 140400*Zeta[3] - 
     74880*H[{4, 1}, y]*Zeta[3] + 37440*Log[y]*Zeta[3])/1600}, -3, 2, 1], 
 SeriesData[ep, 0, {-Pi^2/3 + 16*H[{0, 0}, {4, 1}, y] - 4*Log[y]^2, 
   (-15*Pi^2 + 4*Pi^2*H[{1, 0}, y] + 4*Pi^2*H[{2, 0}, y] - 
     16*Pi^2*H[{4, 1}, y] + 720*H[{0, 0}, {4, 1}, y] + 
     96*H[{0, 0}, {0, 0}, {1, 0}, y] + 96*H[{0, 0}, {0, 0}, {2, 0}, y] + 
     384*H[{0, 0}, {0, 0}, {4, 1}, y] + 1920*H[{0, 0}, {4, 1}, {4, 1}, y] - 
     192*H[{1, 0}, {0, 0}, {4, 1}, y] - 192*H[{2, 0}, {0, 0}, {4, 1}, y] + 
     768*H[{4, 1}, {0, 0}, {4, 1}, y] + 4*Pi^2*Log[y] - 
     96*H[{0, 0}, {1, 0}, y]*Log[y] - 96*H[{0, 0}, {2, 0}, y]*Log[y] - 
     576*H[{0, 0}, {4, 1}, y]*Log[y] - 180*Log[y]^2 + 
     48*H[{1, 0}, y]*Log[y]^2 + 48*H[{2, 0}, y]*Log[y]^2 - 
     192*H[{4, 1}, y]*Log[y]^2 + 96*Log[y]^3 + 12*Zeta[3])/6, 
   (-740*Pi^2 - 11*Pi^4 + 300*Pi^2*H[{1, 0}, y] + 300*Pi^2*H[{2, 0}, y] - 
     1200*Pi^2*H[{4, 1}, y] + 35520*H[{0, 0}, {4, 1}, y] + 
     240*Pi^2*H[{0, 0}, {4, 1}, y] - 80*Pi^2*H[{1, 0}, {1, 0}, y] - 
     80*Pi^2*H[{1, 0}, {2, 0}, y] + 320*Pi^2*H[{1, 0}, {4, 1}, y] - 
     80*Pi^2*H[{2, 0}, {1, 0}, y] - 80*Pi^2*H[{2, 0}, {2, 0}, y] + 
     320*Pi^2*H[{2, 0}, {4, 1}, y] + 320*Pi^2*H[{4, 1}, {1, 0}, y] + 
     320*Pi^2*H[{4, 1}, {2, 0}, y] - 1280*Pi^2*H[{4, 1}, {4, 1}, y] + 
     7200*H[{0, 0}, {0, 0}, {1, 0}, y] + 7200*H[{0, 0}, {0, 0}, {2, 0}, y] + 
     28800*H[{0, 0}, {0, 0}, {4, 1}, y] + 
     144000*H[{0, 0}, {4, 1}, {4, 1}, y] - 
     14400*H[{1, 0}, {0, 0}, {4, 1}, y] - 
     14400*H[{2, 0}, {0, 0}, {4, 1}, y] + 
     57600*H[{4, 1}, {0, 0}, {4, 1}, y] + 
     5760*H[{0, 0}, {0, 0}, {0, 0}, {1, 0}, y] + 
     5760*H[{0, 0}, {0, 0}, {0, 0}, {2, 0}, y] + 
     15360*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
     1920*H[{0, 0}, {0, 0}, {1, 0}, {1, 0}, y] - 
     1920*H[{0, 0}, {0, 0}, {1, 0}, {2, 0}, y] + 
     7680*H[{0, 0}, {0, 0}, {1, 0}, {4, 1}, y] - 
     1920*H[{0, 0}, {0, 0}, {2, 0}, {1, 0}, y] - 
     1920*H[{0, 0}, {0, 0}, {2, 0}, {2, 0}, y] + 
     7680*H[{0, 0}, {0, 0}, {2, 0}, {4, 1}, y] + 
     7680*H[{0, 0}, {0, 0}, {4, 1}, {1, 0}, y] + 
     7680*H[{0, 0}, {0, 0}, {4, 1}, {2, 0}, y] + 
     76800*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
     1920*H[{0, 0}, {1, 0}, {0, 0}, {1, 0}, y] - 
     1920*H[{0, 0}, {1, 0}, {0, 0}, {2, 0}, y] - 
     7680*H[{0, 0}, {1, 0}, {0, 0}, {4, 1}, y] - 
     1920*H[{0, 0}, {2, 0}, {0, 0}, {1, 0}, y] - 
     1920*H[{0, 0}, {2, 0}, {0, 0}, {2, 0}, y] - 
     7680*H[{0, 0}, {2, 0}, {0, 0}, {4, 1}, y] + 
     7680*H[{0, 0}, {4, 1}, {0, 0}, {1, 0}, y] + 
     7680*H[{0, 0}, {4, 1}, {0, 0}, {2, 0}, y] + 
     30720*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] + 
     291840*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y] - 
     1920*H[{1, 0}, {0, 0}, {0, 0}, {1, 0}, y] - 
     1920*H[{1, 0}, {0, 0}, {0, 0}, {2, 0}, y] - 
     7680*H[{1, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
     38400*H[{1, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
     3840*H[{1, 0}, {1, 0}, {0, 0}, {4, 1}, y] + 
     3840*H[{1, 0}, {2, 0}, {0, 0}, {4, 1}, y] - 
     15360*H[{1, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
     1920*H[{2, 0}, {0, 0}, {0, 0}, {1, 0}, y] - 
     1920*H[{2, 0}, {0, 0}, {0, 0}, {2, 0}, y] - 
     7680*H[{2, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
     38400*H[{2, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
     3840*H[{2, 0}, {1, 0}, {0, 0}, {4, 1}, y] + 
     3840*H[{2, 0}, {2, 0}, {0, 0}, {4, 1}, y] - 
     15360*H[{2, 0}, {4, 1}, {0, 0}, {4, 1}, y] + 
     7680*H[{4, 1}, {0, 0}, {0, 0}, {1, 0}, y] + 
     7680*H[{4, 1}, {0, 0}, {0, 0}, {2, 0}, y] + 
     30720*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y] + 
     153600*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y] - 
     15360*H[{4, 1}, {1, 0}, {0, 0}, {4, 1}, y] - 
     15360*H[{4, 1}, {2, 0}, {0, 0}, {4, 1}, y] + 
     61440*H[{4, 1}, {4, 1}, {0, 0}, {4, 1}, y] + 300*Pi^2*Log[y] - 
     80*Pi^2*H[{1, 0}, y]*Log[y] - 80*Pi^2*H[{2, 0}, y]*Log[y] + 
     320*Pi^2*H[{4, 1}, y]*Log[y] - 7200*H[{0, 0}, {1, 0}, y]*Log[y] - 
     7200*H[{0, 0}, {2, 0}, y]*Log[y] - 43200*H[{0, 0}, {4, 1}, y]*Log[y] - 
     7680*H[{0, 0}, {0, 0}, {1, 0}, y]*Log[y] - 
     7680*H[{0, 0}, {0, 0}, {2, 0}, y]*Log[y] - 
     23040*H[{0, 0}, {0, 0}, {4, 1}, y]*Log[y] + 
     1920*H[{0, 0}, {1, 0}, {1, 0}, y]*Log[y] + 
     1920*H[{0, 0}, {1, 0}, {2, 0}, y]*Log[y] - 
     7680*H[{0, 0}, {1, 0}, {4, 1}, y]*Log[y] + 
     1920*H[{0, 0}, {2, 0}, {1, 0}, y]*Log[y] + 
     1920*H[{0, 0}, {2, 0}, {2, 0}, y]*Log[y] - 
     7680*H[{0, 0}, {2, 0}, {4, 1}, y]*Log[y] - 
     7680*H[{0, 0}, {4, 1}, {1, 0}, y]*Log[y] - 
     7680*H[{0, 0}, {4, 1}, {2, 0}, y]*Log[y] - 
     115200*H[{0, 0}, {4, 1}, {4, 1}, y]*Log[y] + 
     1920*H[{1, 0}, {0, 0}, {1, 0}, y]*Log[y] + 
     1920*H[{1, 0}, {0, 0}, {2, 0}, y]*Log[y] + 
     11520*H[{1, 0}, {0, 0}, {4, 1}, y]*Log[y] + 
     1920*H[{2, 0}, {0, 0}, {1, 0}, y]*Log[y] + 
     1920*H[{2, 0}, {0, 0}, {2, 0}, y]*Log[y] + 
     11520*H[{2, 0}, {0, 0}, {4, 1}, y]*Log[y] - 
     7680*H[{4, 1}, {0, 0}, {1, 0}, y]*Log[y] - 
     7680*H[{4, 1}, {0, 0}, {2, 0}, y]*Log[y] - 
     46080*H[{4, 1}, {0, 0}, {4, 1}, y]*Log[y] - 8880*Log[y]^2 - 
     100*Pi^2*Log[y]^2 + 3600*H[{1, 0}, y]*Log[y]^2 + 
     3600*H[{2, 0}, y]*Log[y]^2 - 14400*H[{4, 1}, y]*Log[y]^2 + 
     4800*H[{0, 0}, {1, 0}, y]*Log[y]^2 + 4800*H[{0, 0}, {2, 0}, y]*
      Log[y]^2 + 17280*H[{0, 0}, {4, 1}, y]*Log[y]^2 - 
     960*H[{1, 0}, {1, 0}, y]*Log[y]^2 - 960*H[{1, 0}, {2, 0}, y]*Log[y]^2 + 
     3840*H[{1, 0}, {4, 1}, y]*Log[y]^2 - 960*H[{2, 0}, {1, 0}, y]*Log[y]^2 - 
     960*H[{2, 0}, {2, 0}, y]*Log[y]^2 + 3840*H[{2, 0}, {4, 1}, y]*Log[y]^2 + 
     3840*H[{4, 1}, {1, 0}, y]*Log[y]^2 + 3840*H[{4, 1}, {2, 0}, y]*
      Log[y]^2 - 15360*H[{4, 1}, {4, 1}, y]*Log[y]^2 + 7200*Log[y]^3 - 
     1920*H[{1, 0}, y]*Log[y]^3 - 1920*H[{2, 0}, y]*Log[y]^3 + 
     7680*H[{4, 1}, y]*Log[y]^3 - 2000*Log[y]^4 + 900*Zeta[3] - 
     240*H[{1, 0}, y]*Zeta[3] - 240*H[{2, 0}, y]*Zeta[3] + 
     960*H[{4, 1}, y]*Zeta[3] - 240*Log[y]*Zeta[3])/60}, -1, 2, 1], 
 SeriesData[ep, 0, {-Pi^2/3 + 16*H[{0, 0}, {4, 1}, y] - 4*Log[y]^2, 
   (-15*Pi^2 + 4*Pi^2*H[{1, 0}, y] + 4*Pi^2*H[{2, 0}, y] - 
     8*Pi^2*H[{4, 1}, y] + 720*H[{0, 0}, {4, 1}, y] + 
     96*H[{0, 0}, {0, 0}, {1, 0}, y] + 96*H[{0, 0}, {0, 0}, {2, 0}, y] + 
     384*H[{0, 0}, {0, 0}, {4, 1}, y] + 1152*H[{0, 0}, {4, 1}, {4, 1}, y] - 
     192*H[{1, 0}, {0, 0}, {4, 1}, y] - 192*H[{2, 0}, {0, 0}, {4, 1}, y] + 
     384*H[{4, 1}, {0, 0}, {4, 1}, y] - 96*H[{0, 0}, {1, 0}, y]*Log[y] - 
     96*H[{0, 0}, {2, 0}, y]*Log[y] - 384*H[{0, 0}, {4, 1}, y]*Log[y] - 
     180*Log[y]^2 + 48*H[{1, 0}, y]*Log[y]^2 + 48*H[{2, 0}, y]*Log[y]^2 - 
     96*H[{4, 1}, y]*Log[y]^2 + 48*Log[y]^3 + 12*Zeta[3])/6, 
   (-740*Pi^2 - 11*Pi^4 + 300*Pi^2*H[{1, 0}, y] + 300*Pi^2*H[{2, 0}, y] - 
     600*Pi^2*H[{4, 1}, y] + 35520*H[{0, 0}, {4, 1}, y] + 
     240*Pi^2*H[{0, 0}, {4, 1}, y] - 80*Pi^2*H[{1, 0}, {1, 0}, y] - 
     80*Pi^2*H[{1, 0}, {2, 0}, y] + 160*Pi^2*H[{1, 0}, {4, 1}, y] - 
     80*Pi^2*H[{2, 0}, {1, 0}, y] - 80*Pi^2*H[{2, 0}, {2, 0}, y] + 
     160*Pi^2*H[{2, 0}, {4, 1}, y] + 160*Pi^2*H[{4, 1}, {1, 0}, y] + 
     160*Pi^2*H[{4, 1}, {2, 0}, y] - 320*Pi^2*H[{4, 1}, {4, 1}, y] + 
     7200*H[{0, 0}, {0, 0}, {1, 0}, y] + 7200*H[{0, 0}, {0, 0}, {2, 0}, y] + 
     28800*H[{0, 0}, {0, 0}, {4, 1}, y] + 
     86400*H[{0, 0}, {4, 1}, {4, 1}, y] - 
     14400*H[{1, 0}, {0, 0}, {4, 1}, y] - 
     14400*H[{2, 0}, {0, 0}, {4, 1}, y] + 
     28800*H[{4, 1}, {0, 0}, {4, 1}, y] + 
     5760*H[{0, 0}, {0, 0}, {0, 0}, {1, 0}, y] + 
     5760*H[{0, 0}, {0, 0}, {0, 0}, {2, 0}, y] + 
     15360*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
     1920*H[{0, 0}, {0, 0}, {1, 0}, {1, 0}, y] - 
     1920*H[{0, 0}, {0, 0}, {1, 0}, {2, 0}, y] + 
     3840*H[{0, 0}, {0, 0}, {1, 0}, {4, 1}, y] - 
     1920*H[{0, 0}, {0, 0}, {2, 0}, {1, 0}, y] - 
     1920*H[{0, 0}, {0, 0}, {2, 0}, {2, 0}, y] + 
     3840*H[{0, 0}, {0, 0}, {2, 0}, {4, 1}, y] + 
     3840*H[{0, 0}, {0, 0}, {4, 1}, {1, 0}, y] + 
     3840*H[{0, 0}, {0, 0}, {4, 1}, {2, 0}, y] + 
     46080*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
     1920*H[{0, 0}, {1, 0}, {0, 0}, {1, 0}, y] - 
     1920*H[{0, 0}, {1, 0}, {0, 0}, {2, 0}, y] - 
     7680*H[{0, 0}, {1, 0}, {0, 0}, {4, 1}, y] - 
     1920*H[{0, 0}, {2, 0}, {0, 0}, {1, 0}, y] - 
     1920*H[{0, 0}, {2, 0}, {0, 0}, {2, 0}, y] - 
     7680*H[{0, 0}, {2, 0}, {0, 0}, {4, 1}, y] + 
     3840*H[{0, 0}, {4, 1}, {0, 0}, {1, 0}, y] + 
     3840*H[{0, 0}, {4, 1}, {0, 0}, {2, 0}, y] + 
     15360*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] + 
     107520*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y] - 
     1920*H[{1, 0}, {0, 0}, {0, 0}, {1, 0}, y] - 
     1920*H[{1, 0}, {0, 0}, {0, 0}, {2, 0}, y] - 
     7680*H[{1, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
     23040*H[{1, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
     3840*H[{1, 0}, {1, 0}, {0, 0}, {4, 1}, y] + 
     3840*H[{1, 0}, {2, 0}, {0, 0}, {4, 1}, y] - 
     7680*H[{1, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
     1920*H[{2, 0}, {0, 0}, {0, 0}, {1, 0}, y] - 
     1920*H[{2, 0}, {0, 0}, {0, 0}, {2, 0}, y] - 
     7680*H[{2, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
     23040*H[{2, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
     3840*H[{2, 0}, {1, 0}, {0, 0}, {4, 1}, y] + 
     3840*H[{2, 0}, {2, 0}, {0, 0}, {4, 1}, y] - 
     7680*H[{2, 0}, {4, 1}, {0, 0}, {4, 1}, y] + 
     3840*H[{4, 1}, {0, 0}, {0, 0}, {1, 0}, y] + 
     3840*H[{4, 1}, {0, 0}, {0, 0}, {2, 0}, y] + 
     15360*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y] + 
     46080*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y] - 
     7680*H[{4, 1}, {1, 0}, {0, 0}, {4, 1}, y] - 
     7680*H[{4, 1}, {2, 0}, {0, 0}, {4, 1}, y] + 
     15360*H[{4, 1}, {4, 1}, {0, 0}, {4, 1}, y] - 7200*H[{0, 0}, {1, 0}, y]*
      Log[y] - 7200*H[{0, 0}, {2, 0}, y]*Log[y] - 28800*H[{0, 0}, {4, 1}, y]*
      Log[y] - 5760*H[{0, 0}, {0, 0}, {1, 0}, y]*Log[y] - 
     5760*H[{0, 0}, {0, 0}, {2, 0}, y]*Log[y] - 
     15360*H[{0, 0}, {0, 0}, {4, 1}, y]*Log[y] + 
     1920*H[{0, 0}, {1, 0}, {1, 0}, y]*Log[y] + 
     1920*H[{0, 0}, {1, 0}, {2, 0}, y]*Log[y] - 
     3840*H[{0, 0}, {1, 0}, {4, 1}, y]*Log[y] + 
     1920*H[{0, 0}, {2, 0}, {1, 0}, y]*Log[y] + 
     1920*H[{0, 0}, {2, 0}, {2, 0}, y]*Log[y] - 
     3840*H[{0, 0}, {2, 0}, {4, 1}, y]*Log[y] - 
     3840*H[{0, 0}, {4, 1}, {1, 0}, y]*Log[y] - 
     3840*H[{0, 0}, {4, 1}, {2, 0}, y]*Log[y] - 
     46080*H[{0, 0}, {4, 1}, {4, 1}, y]*Log[y] + 
     1920*H[{1, 0}, {0, 0}, {1, 0}, y]*Log[y] + 
     1920*H[{1, 0}, {0, 0}, {2, 0}, y]*Log[y] + 
     7680*H[{1, 0}, {0, 0}, {4, 1}, y]*Log[y] + 
     1920*H[{2, 0}, {0, 0}, {1, 0}, y]*Log[y] + 
     1920*H[{2, 0}, {0, 0}, {2, 0}, y]*Log[y] + 
     7680*H[{2, 0}, {0, 0}, {4, 1}, y]*Log[y] - 
     3840*H[{4, 1}, {0, 0}, {1, 0}, y]*Log[y] - 
     3840*H[{4, 1}, {0, 0}, {2, 0}, y]*Log[y] - 
     15360*H[{4, 1}, {0, 0}, {4, 1}, y]*Log[y] - 8880*Log[y]^2 - 
     60*Pi^2*Log[y]^2 + 3600*H[{1, 0}, y]*Log[y]^2 + 
     3600*H[{2, 0}, y]*Log[y]^2 - 7200*H[{4, 1}, y]*Log[y]^2 + 
     2880*H[{0, 0}, {1, 0}, y]*Log[y]^2 + 2880*H[{0, 0}, {2, 0}, y]*
      Log[y]^2 + 7680*H[{0, 0}, {4, 1}, y]*Log[y]^2 - 
     960*H[{1, 0}, {1, 0}, y]*Log[y]^2 - 960*H[{1, 0}, {2, 0}, y]*Log[y]^2 + 
     1920*H[{1, 0}, {4, 1}, y]*Log[y]^2 - 960*H[{2, 0}, {1, 0}, y]*Log[y]^2 - 
     960*H[{2, 0}, {2, 0}, y]*Log[y]^2 + 1920*H[{2, 0}, {4, 1}, y]*Log[y]^2 + 
     1920*H[{4, 1}, {1, 0}, y]*Log[y]^2 + 1920*H[{4, 1}, {2, 0}, y]*
      Log[y]^2 - 3840*H[{4, 1}, {4, 1}, y]*Log[y]^2 + 3600*Log[y]^3 - 
     960*H[{1, 0}, y]*Log[y]^3 - 960*H[{2, 0}, y]*Log[y]^3 + 
     1920*H[{4, 1}, y]*Log[y]^3 - 560*Log[y]^4 + 900*Zeta[3] - 
     240*H[{1, 0}, y]*Zeta[3] - 240*H[{2, 0}, y]*Zeta[3] + 
     480*H[{4, 1}, y]*Zeta[3])/60}, -1, 2, 1], 
 SeriesData[ep, 0, 
  {(-8*(2*H[{0, 0}, {0, 0}, {3, 0}, y] + 4*H[{0, 0}, {0, 0}, {3, 1}, y] + 
      2*H[{0, 0}, {0, 0}, {6, 0}, y] - 4*H[{0, 0}, {0, 0}, {6, 1}, y] + 
      4*H[{0, 0}, {3, 0}, {4, 1}, y] + 8*H[{0, 0}, {3, 1}, {4, 1}, y] + 
      4*H[{0, 0}, {6, 0}, {4, 1}, y] - 8*H[{0, 0}, {6, 1}, {4, 1}, y] + 
      8*H[{3, 0}, {4, 1}, {4, 1}, y] + 16*H[{3, 1}, {4, 1}, {4, 1}, y] + 
      8*H[{6, 0}, {4, 1}, {4, 1}, y] - 16*H[{6, 1}, {4, 1}, {4, 1}, y] - 
      2*H[{0, 0}, {3, 0}, y]*Log[y] - 4*H[{0, 0}, {3, 1}, y]*Log[y] - 
      2*H[{0, 0}, {6, 0}, y]*Log[y] + 4*H[{0, 0}, {6, 1}, y]*Log[y] - 
      4*H[{3, 0}, {4, 1}, y]*Log[y] - 8*H[{3, 1}, {4, 1}, y]*Log[y] - 
      4*H[{6, 0}, {4, 1}, y]*Log[y] + 8*H[{6, 1}, {4, 1}, y]*Log[y] + 
      H[{3, 0}, y]*Log[y]^2 + 2*H[{3, 1}, y]*Log[y]^2 + 
      H[{6, 0}, y]*Log[y]^2 - 2*H[{6, 1}, y]*Log[y]^2))/5, 
   -24*H[{0, 0}, {0, 0}, {3, 0}, y] - 48*H[{0, 0}, {0, 0}, {3, 1}, y] - 
    24*H[{0, 0}, {0, 0}, {6, 0}, y] + 48*H[{0, 0}, {0, 0}, {6, 1}, y] - 
    48*H[{0, 0}, {3, 0}, {4, 1}, y] - 96*H[{0, 0}, {3, 1}, {4, 1}, y] - 
    48*H[{0, 0}, {6, 0}, {4, 1}, y] + 96*H[{0, 0}, {6, 1}, {4, 1}, y] - 
    96*H[{3, 0}, {4, 1}, {4, 1}, y] - 192*H[{3, 1}, {4, 1}, {4, 1}, y] - 
    96*H[{6, 0}, {4, 1}, {4, 1}, y] + 192*H[{6, 1}, {4, 1}, {4, 1}, y] + 
    (96*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (192*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (96*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (192*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (32*H[{0, 0}, {0, 0}, {3, 0}, {3, 0}, y])/5 + 
    (64*H[{0, 0}, {0, 0}, {3, 0}, {3, 1}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {0, 0}, {3, 0}, {6, 0}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {3, 0}, {6, 1}, y])/5 + 
    (64*H[{0, 0}, {0, 0}, {3, 1}, {3, 0}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {3, 1}, {3, 1}, y])/5 - 
    (256*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {3, 1}, {6, 0}, y])/5 + 
    (256*H[{0, 0}, {0, 0}, {3, 1}, {6, 1}, y])/5 - 
    (64*H[{0, 0}, {0, 0}, {4, 1}, {3, 0}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {4, 1}, {3, 1}, y])/5 - 
    (64*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y])/5 + 
    (64*H[{0, 0}, {0, 0}, {6, 0}, {3, 0}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {6, 0}, {3, 1}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (32*H[{0, 0}, {0, 0}, {6, 0}, {6, 0}, y])/5 + 
    (64*H[{0, 0}, {0, 0}, {6, 0}, {6, 1}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {6, 1}, {3, 0}, y])/5 - 
    (256*H[{0, 0}, {0, 0}, {6, 1}, {3, 1}, y])/5 + 
    (256*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {0, 0}, {6, 1}, {6, 0}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {6, 1}, {6, 1}, y])/5 + 
    (32*H[{0, 0}, {3, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{0, 0}, {3, 0}, {0, 0}, {3, 1}, y])/5 - 
    (192*H[{0, 0}, {3, 0}, {0, 0}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {3, 0}, {0, 0}, {6, 0}, y])/5 + 
    (128*H[{0, 0}, {3, 0}, {0, 0}, {6, 1}, y])/5 + 
    (64*H[{0, 0}, {3, 0}, {3, 0}, {4, 1}, y])/5 + 
    (128*H[{0, 0}, {3, 0}, {3, 1}, {4, 1}, y])/5 - 
    (512*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {3, 0}, {6, 0}, {4, 1}, y])/5 + 
    (256*H[{0, 0}, {3, 0}, {6, 1}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {3, 1}, {0, 0}, {3, 0}, y])/5 + 
    (128*H[{0, 0}, {3, 1}, {0, 0}, {3, 1}, y])/5 - 
    (384*H[{0, 0}, {3, 1}, {0, 0}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {3, 1}, {0, 0}, {6, 0}, y])/5 + 
    (256*H[{0, 0}, {3, 1}, {0, 0}, {6, 1}, y])/5 + 
    (128*H[{0, 0}, {3, 1}, {3, 0}, {4, 1}, y])/5 + 
    (256*H[{0, 0}, {3, 1}, {3, 1}, {4, 1}, y])/5 - 
    (1024*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{0, 0}, {3, 1}, {6, 0}, {4, 1}, y])/5 + 
    (512*H[{0, 0}, {3, 1}, {6, 1}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {4, 1}, {0, 0}, {3, 0}, y])/5 - 
    (128*H[{0, 0}, {4, 1}, {0, 0}, {3, 1}, y])/5 - 
    (64*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y])/5 + 
    (128*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y])/5 - 
    (128*H[{0, 0}, {4, 1}, {3, 0}, {4, 1}, y])/5 - 
    (256*H[{0, 0}, {4, 1}, {3, 1}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y])/5 + 
    (256*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {6, 0}, {0, 0}, {3, 0}, y])/5 + 
    (128*H[{0, 0}, {6, 0}, {0, 0}, {3, 1}, y])/5 - 
    (192*H[{0, 0}, {6, 0}, {0, 0}, {4, 1}, y])/5 - 
    (32*H[{0, 0}, {6, 0}, {0, 0}, {6, 0}, y])/5 + 
    (64*H[{0, 0}, {6, 0}, {0, 0}, {6, 1}, y])/5 + 
    (128*H[{0, 0}, {6, 0}, {3, 0}, {4, 1}, y])/5 + 
    (256*H[{0, 0}, {6, 0}, {3, 1}, {4, 1}, y])/5 - 
    (512*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {6, 0}, {6, 0}, {4, 1}, y])/5 + 
    (128*H[{0, 0}, {6, 0}, {6, 1}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {6, 1}, {0, 0}, {3, 0}, y])/5 - 
    (256*H[{0, 0}, {6, 1}, {0, 0}, {3, 1}, y])/5 + 
    (384*H[{0, 0}, {6, 1}, {0, 0}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {6, 1}, {0, 0}, {6, 0}, y])/5 - 
    (128*H[{0, 0}, {6, 1}, {0, 0}, {6, 1}, y])/5 - 
    (256*H[{0, 0}, {6, 1}, {3, 0}, {4, 1}, y])/5 - 
    (512*H[{0, 0}, {6, 1}, {3, 1}, {4, 1}, y])/5 + 
    (1024*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (128*H[{0, 0}, {6, 1}, {6, 0}, {4, 1}, y])/5 - 
    (256*H[{0, 0}, {6, 1}, {6, 1}, {4, 1}, y])/5 + 
    (32*H[{3, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{3, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (192*H[{3, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (64*H[{3, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (128*H[{3, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (64*H[{3, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (128*H[{3, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (384*H[{3, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{3, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (256*H[{3, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (128*H[{3, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (256*H[{3, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (1536*H[{3, 0}, {4, 1}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{3, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (512*H[{3, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (64*H[{3, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (128*H[{3, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (384*H[{3, 1}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (128*H[{3, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (256*H[{3, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (128*H[{3, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (256*H[{3, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (768*H[{3, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{3, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (512*H[{3, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (256*H[{3, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (512*H[{3, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (3072*H[{3, 1}, {4, 1}, {4, 1}, {4, 1}, y])/5 - 
    (512*H[{3, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (1024*H[{3, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 - 
    (64*H[{4, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (128*H[{4, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (64*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (128*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 - 
    (128*H[{4, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (256*H[{4, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (128*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (256*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 - 
    (256*H[{4, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (512*H[{4, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (512*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (64*H[{6, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (128*H[{6, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (192*H[{6, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (32*H[{6, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (64*H[{6, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (128*H[{6, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (256*H[{6, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (384*H[{6, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (64*H[{6, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (128*H[{6, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (256*H[{6, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (512*H[{6, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (1536*H[{6, 0}, {4, 1}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{6, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (256*H[{6, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{6, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (256*H[{6, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (384*H[{6, 1}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (64*H[{6, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (128*H[{6, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 - 
    (256*H[{6, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (512*H[{6, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 + 
    (768*H[{6, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (128*H[{6, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (256*H[{6, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 - 
    (512*H[{6, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (1024*H[{6, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 + 
    (3072*H[{6, 1}, {4, 1}, {4, 1}, {4, 1}, y])/5 + 
    (256*H[{6, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (512*H[{6, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    24*H[{0, 0}, {3, 0}, y]*Log[y] + 48*H[{0, 0}, {3, 1}, y]*Log[y] + 
    24*H[{0, 0}, {6, 0}, y]*Log[y] - 48*H[{0, 0}, {6, 1}, y]*Log[y] + 
    48*H[{3, 0}, {4, 1}, y]*Log[y] + 96*H[{3, 1}, {4, 1}, y]*Log[y] + 
    48*H[{6, 0}, {4, 1}, y]*Log[y] - 96*H[{6, 1}, {4, 1}, y]*Log[y] - 
    (32*H[{0, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    (32*H[{0, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (64*H[{0, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (32*H[{0, 0}, {3, 0}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {3, 0}, {3, 1}, y]*Log[y])/5 + 
    (256*H[{0, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{0, 0}, {3, 0}, {6, 0}, y]*Log[y])/5 - 
    (128*H[{0, 0}, {3, 0}, {6, 1}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {3, 1}, {3, 0}, y]*Log[y])/5 - 
    (128*H[{0, 0}, {3, 1}, {3, 1}, y]*Log[y])/5 + 
    (512*H[{0, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{0, 0}, {3, 1}, {6, 0}, y]*Log[y])/5 - 
    (256*H[{0, 0}, {3, 1}, {6, 1}, y]*Log[y])/5 + 
    (64*H[{0, 0}, {4, 1}, {3, 0}, y]*Log[y])/5 + 
    (128*H[{0, 0}, {4, 1}, {3, 1}, y]*Log[y])/5 + 
    (64*H[{0, 0}, {4, 1}, {6, 0}, y]*Log[y])/5 - 
    (128*H[{0, 0}, {4, 1}, {6, 1}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {6, 0}, {3, 0}, y]*Log[y])/5 - 
    (128*H[{0, 0}, {6, 0}, {3, 1}, y]*Log[y])/5 + 
    (256*H[{0, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (32*H[{0, 0}, {6, 0}, {6, 0}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {6, 0}, {6, 1}, y]*Log[y])/5 + 
    (128*H[{0, 0}, {6, 1}, {3, 0}, y]*Log[y])/5 + 
    (256*H[{0, 0}, {6, 1}, {3, 1}, y]*Log[y])/5 - 
    (512*H[{0, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {6, 1}, {6, 0}, y]*Log[y])/5 + 
    (128*H[{0, 0}, {6, 1}, {6, 1}, y]*Log[y])/5 - 
    (32*H[{3, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{3, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (192*H[{3, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{3, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (128*H[{3, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (64*H[{3, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (128*H[{3, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (768*H[{3, 0}, {4, 1}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{3, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (256*H[{3, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{3, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (128*H[{3, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (384*H[{3, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{3, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (256*H[{3, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (128*H[{3, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (256*H[{3, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (1536*H[{3, 1}, {4, 1}, {4, 1}, y]*Log[y])/5 + 
    (256*H[{3, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (512*H[{3, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{4, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 + 
    (128*H[{4, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (64*H[{4, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (128*H[{4, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 + 
    (128*H[{4, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (256*H[{4, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{4, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (256*H[{4, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{6, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (128*H[{6, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (192*H[{6, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (32*H[{6, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (64*H[{6, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (128*H[{6, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (256*H[{6, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (768*H[{6, 0}, {4, 1}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{6, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (128*H[{6, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{6, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 + 
    (256*H[{6, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    (384*H[{6, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{6, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (128*H[{6, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 + 
    (256*H[{6, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (512*H[{6, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 - 
    (1536*H[{6, 1}, {4, 1}, {4, 1}, y]*Log[y])/5 - 
    (128*H[{6, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (256*H[{6, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 - 12*H[{3, 0}, y]*Log[y]^2 - 
    24*H[{3, 1}, y]*Log[y]^2 - 12*H[{6, 0}, y]*Log[y]^2 + 
    24*H[{6, 1}, y]*Log[y]^2 - (16*H[{0, 0}, {3, 0}, y]*Log[y]^2)/5 - 
    (32*H[{0, 0}, {3, 1}, y]*Log[y]^2)/5 - (16*H[{0, 0}, {6, 0}, y]*Log[y]^2)/
     5 + (32*H[{0, 0}, {6, 1}, y]*Log[y]^2)/5 + 
    (16*H[{3, 0}, {3, 0}, y]*Log[y]^2)/5 + (32*H[{3, 0}, {3, 1}, y]*Log[y]^2)/
     5 - (192*H[{3, 0}, {4, 1}, y]*Log[y]^2)/5 - 
    (32*H[{3, 0}, {6, 0}, y]*Log[y]^2)/5 + (64*H[{3, 0}, {6, 1}, y]*Log[y]^2)/
     5 + (32*H[{3, 1}, {3, 0}, y]*Log[y]^2)/5 + 
    (64*H[{3, 1}, {3, 1}, y]*Log[y]^2)/5 - 
    (384*H[{3, 1}, {4, 1}, y]*Log[y]^2)/5 - 
    (64*H[{3, 1}, {6, 0}, y]*Log[y]^2)/5 + 
    (128*H[{3, 1}, {6, 1}, y]*Log[y]^2)/5 - 
    (32*H[{4, 1}, {3, 0}, y]*Log[y]^2)/5 - (64*H[{4, 1}, {3, 1}, y]*Log[y]^2)/
     5 - (32*H[{4, 1}, {6, 0}, y]*Log[y]^2)/5 + 
    (64*H[{4, 1}, {6, 1}, y]*Log[y]^2)/5 + (32*H[{6, 0}, {3, 0}, y]*Log[y]^2)/
     5 + (64*H[{6, 0}, {3, 1}, y]*Log[y]^2)/5 - 
    (192*H[{6, 0}, {4, 1}, y]*Log[y]^2)/5 - 
    (16*H[{6, 0}, {6, 0}, y]*Log[y]^2)/5 + (32*H[{6, 0}, {6, 1}, y]*Log[y]^2)/
     5 - (64*H[{6, 1}, {3, 0}, y]*Log[y]^2)/5 - 
    (128*H[{6, 1}, {3, 1}, y]*Log[y]^2)/5 + 
    (384*H[{6, 1}, {4, 1}, y]*Log[y]^2)/5 + 
    (32*H[{6, 1}, {6, 0}, y]*Log[y]^2)/5 - (64*H[{6, 1}, {6, 1}, y]*Log[y]^2)/
     5 + (16*H[{3, 0}, y]*Log[y]^3)/5 + (32*H[{3, 1}, y]*Log[y]^3)/5 + 
    (16*H[{6, 0}, y]*Log[y]^3)/5 - (32*H[{6, 1}, y]*Log[y]^3)/5 - 
    (16*H[{3, 0}, y]*Zeta[3])/5 - (32*H[{3, 1}, y]*Zeta[3])/5 - 
    (16*H[{6, 0}, y]*Zeta[3])/5 + (32*H[{6, 1}, y]*Zeta[3])/5}, 0, 2, 1], 
 SeriesData[ep, 0, {2/15, 1, (148 + Pi^2)/30, 
   (1212 + 15*Pi^2 - 192*H[{0, 0}, {0, 0}, {3, 0}, y] - 
     384*H[{0, 0}, {0, 0}, {3, 1}, y] + 768*H[{0, 0}, {0, 0}, {4, 1}, y] + 
     192*H[{0, 0}, {0, 0}, {6, 0}, y] - 384*H[{0, 0}, {0, 0}, {6, 1}, y] - 
     384*H[{0, 0}, {3, 0}, {4, 1}, y] - 768*H[{0, 0}, {3, 1}, {4, 1}, y] + 
     1536*H[{0, 0}, {4, 1}, {4, 1}, y] + 384*H[{0, 0}, {6, 0}, {4, 1}, y] - 
     768*H[{0, 0}, {6, 1}, {4, 1}, y] - 768*H[{3, 0}, {4, 1}, {4, 1}, y] - 
     1536*H[{3, 1}, {4, 1}, {4, 1}, y] + 3072*H[{4, 1}, {4, 1}, {4, 1}, y] + 
     768*H[{6, 0}, {4, 1}, {4, 1}, y] - 1536*H[{6, 1}, {4, 1}, {4, 1}, y] + 
     192*H[{0, 0}, {3, 0}, y]*Log[y] + 384*H[{0, 0}, {3, 1}, y]*Log[y] - 
     768*H[{0, 0}, {4, 1}, y]*Log[y] - 192*H[{0, 0}, {6, 0}, y]*Log[y] + 
     384*H[{0, 0}, {6, 1}, y]*Log[y] + 384*H[{3, 0}, {4, 1}, y]*Log[y] + 
     768*H[{3, 1}, {4, 1}, y]*Log[y] - 1536*H[{4, 1}, {4, 1}, y]*Log[y] - 
     384*H[{6, 0}, {4, 1}, y]*Log[y] + 768*H[{6, 1}, {4, 1}, y]*Log[y] - 
     96*H[{3, 0}, y]*Log[y]^2 - 192*H[{3, 1}, y]*Log[y]^2 + 
     384*H[{4, 1}, y]*Log[y]^2 + 96*H[{6, 0}, y]*Log[y]^2 - 
     192*H[{6, 1}, y]*Log[y]^2 + 56*Zeta[3])/60, 
   1118/15 + (37*Pi^2)/30 - (173*Pi^4)/3600 - 
    24*H[{0, 0}, {0, 0}, {3, 0}, y] - 48*H[{0, 0}, {0, 0}, {3, 1}, y] + 
    96*H[{0, 0}, {0, 0}, {4, 1}, y] + 24*H[{0, 0}, {0, 0}, {6, 0}, y] - 
    48*H[{0, 0}, {0, 0}, {6, 1}, y] - 48*H[{0, 0}, {3, 0}, {4, 1}, y] - 
    96*H[{0, 0}, {3, 1}, {4, 1}, y] + 192*H[{0, 0}, {4, 1}, {4, 1}, y] + 
    48*H[{0, 0}, {6, 0}, {4, 1}, y] - 96*H[{0, 0}, {6, 1}, {4, 1}, y] - 
    96*H[{3, 0}, {4, 1}, {4, 1}, y] - 192*H[{3, 1}, {4, 1}, {4, 1}, y] + 
    384*H[{4, 1}, {4, 1}, {4, 1}, y] + 96*H[{6, 0}, {4, 1}, {4, 1}, y] - 
    192*H[{6, 1}, {4, 1}, {4, 1}, y] - 
    (96*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (192*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (384*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (96*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (192*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (32*H[{0, 0}, {0, 0}, {3, 0}, {3, 0}, y])/5 + 
    (64*H[{0, 0}, {0, 0}, {3, 0}, {3, 1}, y])/5 - 
    (384*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {0, 0}, {3, 0}, {6, 0}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {3, 0}, {6, 1}, y])/5 + 
    (64*H[{0, 0}, {0, 0}, {3, 1}, {3, 0}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {3, 1}, {3, 1}, y])/5 - 
    (768*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {3, 1}, {6, 0}, y])/5 + 
    (256*H[{0, 0}, {0, 0}, {3, 1}, {6, 1}, y])/5 - 
    (192*H[{0, 0}, {0, 0}, {4, 1}, {3, 0}, y])/5 - 
    (384*H[{0, 0}, {0, 0}, {4, 1}, {3, 1}, y])/5 + 
    (1536*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (192*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y])/5 - 
    (384*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y])/5 - 
    (64*H[{0, 0}, {0, 0}, {6, 0}, {3, 0}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {6, 0}, {3, 1}, y])/5 + 
    (384*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (32*H[{0, 0}, {0, 0}, {6, 0}, {6, 0}, y])/5 - 
    (64*H[{0, 0}, {0, 0}, {6, 0}, {6, 1}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {6, 1}, {3, 0}, y])/5 + 
    (256*H[{0, 0}, {0, 0}, {6, 1}, {3, 1}, y])/5 - 
    (768*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {0, 0}, {6, 1}, {6, 0}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {6, 1}, {6, 1}, y])/5 + 
    (32*H[{0, 0}, {3, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{0, 0}, {3, 0}, {0, 0}, {3, 1}, y])/5 - 
    (192*H[{0, 0}, {3, 0}, {0, 0}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {3, 0}, {0, 0}, {6, 0}, y])/5 + 
    (128*H[{0, 0}, {3, 0}, {0, 0}, {6, 1}, y])/5 + 
    (64*H[{0, 0}, {3, 0}, {3, 0}, {4, 1}, y])/5 + 
    (128*H[{0, 0}, {3, 0}, {3, 1}, {4, 1}, y])/5 - 
    (768*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {3, 0}, {6, 0}, {4, 1}, y])/5 + 
    (256*H[{0, 0}, {3, 0}, {6, 1}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {3, 1}, {0, 0}, {3, 0}, y])/5 + 
    (128*H[{0, 0}, {3, 1}, {0, 0}, {3, 1}, y])/5 - 
    (384*H[{0, 0}, {3, 1}, {0, 0}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {3, 1}, {0, 0}, {6, 0}, y])/5 + 
    (256*H[{0, 0}, {3, 1}, {0, 0}, {6, 1}, y])/5 + 
    (128*H[{0, 0}, {3, 1}, {3, 0}, {4, 1}, y])/5 + 
    (256*H[{0, 0}, {3, 1}, {3, 1}, {4, 1}, y])/5 - 
    (1536*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{0, 0}, {3, 1}, {6, 0}, {4, 1}, y])/5 + 
    (512*H[{0, 0}, {3, 1}, {6, 1}, {4, 1}, y])/5 - 
    (192*H[{0, 0}, {4, 1}, {0, 0}, {3, 0}, y])/5 - 
    (384*H[{0, 0}, {4, 1}, {0, 0}, {3, 1}, y])/5 + 
    (768*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y])/5 + 
    (192*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y])/5 - 
    (384*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y])/5 - 
    (384*H[{0, 0}, {4, 1}, {3, 0}, {4, 1}, y])/5 - 
    (768*H[{0, 0}, {4, 1}, {3, 1}, {4, 1}, y])/5 + 
    (3072*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y])/5 + 
    (384*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y])/5 - 
    (768*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {6, 0}, {0, 0}, {3, 0}, y])/5 - 
    (128*H[{0, 0}, {6, 0}, {0, 0}, {3, 1}, y])/5 + 
    (192*H[{0, 0}, {6, 0}, {0, 0}, {4, 1}, y])/5 + 
    (32*H[{0, 0}, {6, 0}, {0, 0}, {6, 0}, y])/5 - 
    (64*H[{0, 0}, {6, 0}, {0, 0}, {6, 1}, y])/5 - 
    (128*H[{0, 0}, {6, 0}, {3, 0}, {4, 1}, y])/5 - 
    (256*H[{0, 0}, {6, 0}, {3, 1}, {4, 1}, y])/5 + 
    (768*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {6, 0}, {6, 0}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {6, 0}, {6, 1}, {4, 1}, y])/5 + 
    (128*H[{0, 0}, {6, 1}, {0, 0}, {3, 0}, y])/5 + 
    (256*H[{0, 0}, {6, 1}, {0, 0}, {3, 1}, y])/5 - 
    (384*H[{0, 0}, {6, 1}, {0, 0}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {6, 1}, {0, 0}, {6, 0}, y])/5 + 
    (128*H[{0, 0}, {6, 1}, {0, 0}, {6, 1}, y])/5 + 
    (256*H[{0, 0}, {6, 1}, {3, 0}, {4, 1}, y])/5 + 
    (512*H[{0, 0}, {6, 1}, {3, 1}, {4, 1}, y])/5 - 
    (1536*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {6, 1}, {6, 0}, {4, 1}, y])/5 + 
    (256*H[{0, 0}, {6, 1}, {6, 1}, {4, 1}, y])/5 + 
    (32*H[{3, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{3, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (192*H[{3, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (64*H[{3, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (128*H[{3, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (64*H[{3, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (128*H[{3, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (384*H[{3, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{3, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (256*H[{3, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (128*H[{3, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (256*H[{3, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (1536*H[{3, 0}, {4, 1}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{3, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (512*H[{3, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (64*H[{3, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (128*H[{3, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (384*H[{3, 1}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (128*H[{3, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (256*H[{3, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (128*H[{3, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (256*H[{3, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (768*H[{3, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{3, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (512*H[{3, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (256*H[{3, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (512*H[{3, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (3072*H[{3, 1}, {4, 1}, {4, 1}, {4, 1}, y])/5 - 
    (512*H[{3, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (1024*H[{3, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 - 
    (192*H[{4, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (384*H[{4, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (768*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (192*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (384*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 - 
    (384*H[{4, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (768*H[{4, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 + 
    (1536*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (384*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (768*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 - 
    (768*H[{4, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (1536*H[{4, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 + 
    (6144*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y])/5 + 
    (768*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (1536*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 - 
    (64*H[{6, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (128*H[{6, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (192*H[{6, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (32*H[{6, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (64*H[{6, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 - 
    (128*H[{6, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (256*H[{6, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 + 
    (384*H[{6, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (64*H[{6, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (128*H[{6, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 - 
    (256*H[{6, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (512*H[{6, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 + 
    (1536*H[{6, 0}, {4, 1}, {4, 1}, {4, 1}, y])/5 + 
    (128*H[{6, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{6, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (128*H[{6, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (256*H[{6, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (384*H[{6, 1}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (64*H[{6, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (128*H[{6, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (256*H[{6, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (512*H[{6, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (768*H[{6, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{6, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (256*H[{6, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (512*H[{6, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (1024*H[{6, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (3072*H[{6, 1}, {4, 1}, {4, 1}, {4, 1}, y])/5 - 
    (256*H[{6, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (512*H[{6, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    24*H[{0, 0}, {3, 0}, y]*Log[y] + 48*H[{0, 0}, {3, 1}, y]*Log[y] - 
    96*H[{0, 0}, {4, 1}, y]*Log[y] - 24*H[{0, 0}, {6, 0}, y]*Log[y] + 
    48*H[{0, 0}, {6, 1}, y]*Log[y] + 48*H[{3, 0}, {4, 1}, y]*Log[y] + 
    96*H[{3, 1}, {4, 1}, y]*Log[y] - 192*H[{4, 1}, {4, 1}, y]*Log[y] - 
    48*H[{6, 0}, {4, 1}, y]*Log[y] + 96*H[{6, 1}, {4, 1}, y]*Log[y] + 
    (96*H[{0, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 + 
    (192*H[{0, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    (384*H[{0, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (96*H[{0, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (192*H[{0, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (32*H[{0, 0}, {3, 0}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {3, 0}, {3, 1}, y]*Log[y])/5 + 
    (384*H[{0, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{0, 0}, {3, 0}, {6, 0}, y]*Log[y])/5 - 
    (128*H[{0, 0}, {3, 0}, {6, 1}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {3, 1}, {3, 0}, y]*Log[y])/5 - 
    (128*H[{0, 0}, {3, 1}, {3, 1}, y]*Log[y])/5 + 
    (768*H[{0, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{0, 0}, {3, 1}, {6, 0}, y]*Log[y])/5 - 
    (256*H[{0, 0}, {3, 1}, {6, 1}, y]*Log[y])/5 + 
    (192*H[{0, 0}, {4, 1}, {3, 0}, y]*Log[y])/5 + 
    (384*H[{0, 0}, {4, 1}, {3, 1}, y]*Log[y])/5 - 
    (1536*H[{0, 0}, {4, 1}, {4, 1}, y]*Log[y])/5 - 
    (192*H[{0, 0}, {4, 1}, {6, 0}, y]*Log[y])/5 + 
    (384*H[{0, 0}, {4, 1}, {6, 1}, y]*Log[y])/5 + 
    (64*H[{0, 0}, {6, 0}, {3, 0}, y]*Log[y])/5 + 
    (128*H[{0, 0}, {6, 0}, {3, 1}, y]*Log[y])/5 - 
    (384*H[{0, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (32*H[{0, 0}, {6, 0}, {6, 0}, y]*Log[y])/5 + 
    (64*H[{0, 0}, {6, 0}, {6, 1}, y]*Log[y])/5 - 
    (128*H[{0, 0}, {6, 1}, {3, 0}, y]*Log[y])/5 - 
    (256*H[{0, 0}, {6, 1}, {3, 1}, y]*Log[y])/5 + 
    (768*H[{0, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{0, 0}, {6, 1}, {6, 0}, y]*Log[y])/5 - 
    (128*H[{0, 0}, {6, 1}, {6, 1}, y]*Log[y])/5 - 
    (32*H[{3, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{3, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (192*H[{3, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{3, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (128*H[{3, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (64*H[{3, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (128*H[{3, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (768*H[{3, 0}, {4, 1}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{3, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (256*H[{3, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{3, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (128*H[{3, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (384*H[{3, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{3, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (256*H[{3, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (128*H[{3, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (256*H[{3, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (1536*H[{3, 1}, {4, 1}, {4, 1}, y]*Log[y])/5 + 
    (256*H[{3, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (512*H[{3, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 + 
    (192*H[{4, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 + 
    (384*H[{4, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    (768*H[{4, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (192*H[{4, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (384*H[{4, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 + 
    (384*H[{4, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (768*H[{4, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 - 
    (3072*H[{4, 1}, {4, 1}, {4, 1}, y]*Log[y])/5 - 
    (384*H[{4, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (768*H[{4, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{6, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 + 
    (128*H[{6, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    (192*H[{6, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (32*H[{6, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (64*H[{6, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 + 
    (128*H[{6, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (256*H[{6, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 - 
    (768*H[{6, 0}, {4, 1}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{6, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{6, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (128*H[{6, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (256*H[{6, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (384*H[{6, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{6, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (128*H[{6, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (256*H[{6, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (512*H[{6, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (1536*H[{6, 1}, {4, 1}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{6, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (256*H[{6, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 - 12*H[{3, 0}, y]*Log[y]^2 - 
    24*H[{3, 1}, y]*Log[y]^2 + 48*H[{4, 1}, y]*Log[y]^2 + 
    12*H[{6, 0}, y]*Log[y]^2 - 24*H[{6, 1}, y]*Log[y]^2 - 
    (48*H[{0, 0}, {3, 0}, y]*Log[y]^2)/5 - (96*H[{0, 0}, {3, 1}, y]*Log[y]^2)/
     5 + (192*H[{0, 0}, {4, 1}, y]*Log[y]^2)/5 + 
    (48*H[{0, 0}, {6, 0}, y]*Log[y]^2)/5 - (96*H[{0, 0}, {6, 1}, y]*Log[y]^2)/
     5 + (16*H[{3, 0}, {3, 0}, y]*Log[y]^2)/5 + 
    (32*H[{3, 0}, {3, 1}, y]*Log[y]^2)/5 - 
    (192*H[{3, 0}, {4, 1}, y]*Log[y]^2)/5 - 
    (32*H[{3, 0}, {6, 0}, y]*Log[y]^2)/5 + (64*H[{3, 0}, {6, 1}, y]*Log[y]^2)/
     5 + (32*H[{3, 1}, {3, 0}, y]*Log[y]^2)/5 + 
    (64*H[{3, 1}, {3, 1}, y]*Log[y]^2)/5 - 
    (384*H[{3, 1}, {4, 1}, y]*Log[y]^2)/5 - 
    (64*H[{3, 1}, {6, 0}, y]*Log[y]^2)/5 + 
    (128*H[{3, 1}, {6, 1}, y]*Log[y]^2)/5 - 
    (96*H[{4, 1}, {3, 0}, y]*Log[y]^2)/5 - 
    (192*H[{4, 1}, {3, 1}, y]*Log[y]^2)/5 + 
    (768*H[{4, 1}, {4, 1}, y]*Log[y]^2)/5 + 
    (96*H[{4, 1}, {6, 0}, y]*Log[y]^2)/5 - 
    (192*H[{4, 1}, {6, 1}, y]*Log[y]^2)/5 - 
    (32*H[{6, 0}, {3, 0}, y]*Log[y]^2)/5 - (64*H[{6, 0}, {3, 1}, y]*Log[y]^2)/
     5 + (192*H[{6, 0}, {4, 1}, y]*Log[y]^2)/5 + 
    (16*H[{6, 0}, {6, 0}, y]*Log[y]^2)/5 - (32*H[{6, 0}, {6, 1}, y]*Log[y]^2)/
     5 + (64*H[{6, 1}, {3, 0}, y]*Log[y]^2)/5 + 
    (128*H[{6, 1}, {3, 1}, y]*Log[y]^2)/5 - 
    (384*H[{6, 1}, {4, 1}, y]*Log[y]^2)/5 - 
    (32*H[{6, 1}, {6, 0}, y]*Log[y]^2)/5 + (64*H[{6, 1}, {6, 1}, y]*Log[y]^2)/
     5 + (16*H[{3, 0}, y]*Log[y]^3)/5 + (32*H[{3, 1}, y]*Log[y]^3)/5 - 
    (64*H[{4, 1}, y]*Log[y]^3)/5 - (16*H[{6, 0}, y]*Log[y]^3)/5 + 
    (32*H[{6, 1}, y]*Log[y]^3)/5 + 7*Zeta[3] - (16*H[{3, 0}, y]*Zeta[3])/5 - 
    (32*H[{3, 1}, y]*Zeta[3])/5 + (64*H[{4, 1}, y]*Zeta[3])/5 + 
    (16*H[{6, 0}, y]*Zeta[3])/5 - (32*H[{6, 1}, y]*Zeta[3])/5}, -3, 2, 1], 
 SeriesData[ep, 0, {(-24*H[{0, 0}, {0, 0}, {4, 1}, y] + 
     12*H[{0, 0}, {0, 0}, {6, 0}, y] - 24*H[{0, 0}, {0, 0}, {6, 1}, y] + 
     48*H[{0, 0}, {4, 1}, {4, 1}, y] + 24*H[{0, 0}, {6, 0}, {4, 1}, y] - 
     48*H[{0, 0}, {6, 1}, {4, 1}, y] + 48*H[{6, 0}, {4, 1}, {4, 1}, y] - 
     96*H[{6, 1}, {4, 1}, {4, 1}, y] + Pi^2*Log[y] - 
     24*H[{0, 0}, {4, 1}, y]*Log[y] - 12*H[{0, 0}, {6, 0}, y]*Log[y] + 
     24*H[{0, 0}, {6, 1}, y]*Log[y] - 24*H[{6, 0}, {4, 1}, y]*Log[y] + 
     48*H[{6, 1}, {4, 1}, y]*Log[y] + 6*H[{6, 0}, y]*Log[y]^2 - 
     12*H[{6, 1}, y]*Log[y]^2 + 6*Log[y]^3 - 6*Zeta[3])/15, 
   Pi^4/50 + (2*Pi^2*H[{0, 0}, {1, 0}, y])/15 + (2*Pi^2*H[{0, 0}, {2, 0}, y])/
     15 + (8*Pi^2*H[{0, 0}, {4, 1}, y])/15 - 
    12*H[{0, 0}, {0, 0}, {4, 1}, y] + 6*H[{0, 0}, {0, 0}, {6, 0}, y] - 
    12*H[{0, 0}, {0, 0}, {6, 1}, y] + 24*H[{0, 0}, {4, 1}, {4, 1}, y] + 
    12*H[{0, 0}, {6, 0}, {4, 1}, y] - 24*H[{0, 0}, {6, 1}, {4, 1}, y] + 
    24*H[{6, 0}, {4, 1}, {4, 1}, y] - 48*H[{6, 1}, {4, 1}, {4, 1}, y] - 
    (72*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (144*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (48*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (48*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (96*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 - 
    (16*H[{0, 0}, {0, 0}, {1, 0}, {6, 0}, y])/5 + 
    (32*H[{0, 0}, {0, 0}, {1, 0}, {6, 1}, y])/5 + 
    (16*H[{0, 0}, {0, 0}, {2, 0}, {3, 0}, y])/5 + 
    (32*H[{0, 0}, {0, 0}, {2, 0}, {3, 1}, y])/5 - 
    (96*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (192*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (16*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y])/5 - 
    (32*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y])/5 - 
    (16*H[{0, 0}, {0, 0}, {6, 0}, {3, 0}, y])/5 - 
    (32*H[{0, 0}, {0, 0}, {6, 0}, {3, 1}, y])/5 + 
    (128*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (8*H[{0, 0}, {0, 0}, {6, 0}, {6, 0}, y])/5 - 
    (16*H[{0, 0}, {0, 0}, {6, 0}, {6, 1}, y])/5 + 
    (32*H[{0, 0}, {0, 0}, {6, 1}, {3, 0}, y])/5 + 
    (64*H[{0, 0}, {0, 0}, {6, 1}, {3, 1}, y])/5 - 
    (256*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 - 
    (16*H[{0, 0}, {0, 0}, {6, 1}, {6, 0}, y])/5 + 
    (32*H[{0, 0}, {0, 0}, {6, 1}, {6, 1}, y])/5 - 
    (16*H[{0, 0}, {1, 0}, {0, 0}, {6, 0}, y])/5 + 
    (32*H[{0, 0}, {1, 0}, {0, 0}, {6, 1}, y])/5 - 
    (32*H[{0, 0}, {1, 0}, {6, 0}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {1, 0}, {6, 1}, {4, 1}, y])/5 + 
    (16*H[{0, 0}, {2, 0}, {0, 0}, {3, 0}, y])/5 + 
    (32*H[{0, 0}, {2, 0}, {0, 0}, {3, 1}, y])/5 + 
    (32*H[{0, 0}, {2, 0}, {3, 0}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {2, 0}, {3, 1}, {4, 1}, y])/5 - 
    (96*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (192*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    32*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] + 
    (16*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y])/5 - 
    (32*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y])/5 + 
    (384*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y])/5 + 
    (32*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y])/5 - 
    (16*H[{0, 0}, {6, 0}, {0, 0}, {3, 0}, y])/5 - 
    (32*H[{0, 0}, {6, 0}, {0, 0}, {3, 1}, y])/5 + 
    (48*H[{0, 0}, {6, 0}, {0, 0}, {4, 1}, y])/5 + 
    (8*H[{0, 0}, {6, 0}, {0, 0}, {6, 0}, y])/5 - 
    (16*H[{0, 0}, {6, 0}, {0, 0}, {6, 1}, y])/5 - 
    (32*H[{0, 0}, {6, 0}, {3, 0}, {4, 1}, y])/5 - 
    (64*H[{0, 0}, {6, 0}, {3, 1}, {4, 1}, y])/5 + 
    (224*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (16*H[{0, 0}, {6, 0}, {6, 0}, {4, 1}, y])/5 - 
    (32*H[{0, 0}, {6, 0}, {6, 1}, {4, 1}, y])/5 + 
    (32*H[{0, 0}, {6, 1}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{0, 0}, {6, 1}, {0, 0}, {3, 1}, y])/5 - 
    (96*H[{0, 0}, {6, 1}, {0, 0}, {4, 1}, y])/5 - 
    (16*H[{0, 0}, {6, 1}, {0, 0}, {6, 0}, y])/5 + 
    (32*H[{0, 0}, {6, 1}, {0, 0}, {6, 1}, y])/5 + 
    (64*H[{0, 0}, {6, 1}, {3, 0}, {4, 1}, y])/5 + 
    (128*H[{0, 0}, {6, 1}, {3, 1}, {4, 1}, y])/5 - 
    (448*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 - 
    (32*H[{0, 0}, {6, 1}, {6, 0}, {4, 1}, y])/5 + 
    (64*H[{0, 0}, {6, 1}, {6, 1}, {4, 1}, y])/5 + 
    (32*H[{1, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (16*H[{1, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (32*H[{1, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 - 
    (64*H[{1, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (32*H[{1, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (64*H[{1, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 - 
    (64*H[{1, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (128*H[{1, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (16*H[{2, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (32*H[{2, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (32*H[{2, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (32*H[{2, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (64*H[{2, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (64*H[{2, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (64*H[{2, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (128*H[{2, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (32*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (16*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (32*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (64*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (32*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (64*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (64*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 - 
    (16*H[{6, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (32*H[{6, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (48*H[{6, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (8*H[{6, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (16*H[{6, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 - 
    (32*H[{6, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (64*H[{6, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 + 
    (96*H[{6, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (16*H[{6, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (32*H[{6, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 - 
    (64*H[{6, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{6, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 + 
    (384*H[{6, 0}, {4, 1}, {4, 1}, {4, 1}, y])/5 + 
    (32*H[{6, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (64*H[{6, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (32*H[{6, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{6, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (96*H[{6, 1}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (16*H[{6, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (32*H[{6, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (64*H[{6, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (128*H[{6, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (192*H[{6, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (32*H[{6, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (64*H[{6, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (128*H[{6, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (256*H[{6, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (768*H[{6, 1}, {4, 1}, {4, 1}, {4, 1}, y])/5 - 
    (64*H[{6, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (128*H[{6, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 + (Pi^2*Log[y])/2 - 
    (4*Pi^2*H[{1, 0}, y]*Log[y])/15 - (4*Pi^2*H[{2, 0}, y]*Log[y])/15 + 
    (4*Pi^2*H[{4, 1}, y]*Log[y])/15 - 12*H[{0, 0}, {4, 1}, y]*Log[y] - 
    6*H[{0, 0}, {6, 0}, y]*Log[y] + 12*H[{0, 0}, {6, 1}, y]*Log[y] - 
    12*H[{6, 0}, {4, 1}, y]*Log[y] + 24*H[{6, 1}, {4, 1}, y]*Log[y] - 
    (16*H[{0, 0}, {0, 0}, {1, 0}, y]*Log[y])/5 - 
    (16*H[{0, 0}, {0, 0}, {2, 0}, y]*Log[y])/5 + 
    (48*H[{0, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 + 
    (96*H[{0, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    16*H[{0, 0}, {0, 0}, {4, 1}, y]*Log[y] - 8*H[{0, 0}, {0, 0}, {6, 0}, y]*
     Log[y] + 16*H[{0, 0}, {0, 0}, {6, 1}, y]*Log[y] + 
    (16*H[{0, 0}, {1, 0}, {6, 0}, y]*Log[y])/5 - 
    (32*H[{0, 0}, {1, 0}, {6, 1}, y]*Log[y])/5 - 
    (16*H[{0, 0}, {2, 0}, {3, 0}, y]*Log[y])/5 - 
    (32*H[{0, 0}, {2, 0}, {3, 1}, y]*Log[y])/5 + 
    (48*H[{0, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (96*H[{0, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 - 
    (192*H[{0, 0}, {4, 1}, {4, 1}, y]*Log[y])/5 - 
    (16*H[{0, 0}, {4, 1}, {6, 0}, y]*Log[y])/5 + 
    (32*H[{0, 0}, {4, 1}, {6, 1}, y]*Log[y])/5 + 
    (16*H[{0, 0}, {6, 0}, {3, 0}, y]*Log[y])/5 + 
    (32*H[{0, 0}, {6, 0}, {3, 1}, y]*Log[y])/5 - 
    (112*H[{0, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (8*H[{0, 0}, {6, 0}, {6, 0}, y]*Log[y])/5 + 
    (16*H[{0, 0}, {6, 0}, {6, 1}, y]*Log[y])/5 - 
    (32*H[{0, 0}, {6, 1}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{0, 0}, {6, 1}, {3, 1}, y]*Log[y])/5 + 
    (224*H[{0, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 + 
    (16*H[{0, 0}, {6, 1}, {6, 0}, y]*Log[y])/5 - 
    (32*H[{0, 0}, {6, 1}, {6, 1}, y]*Log[y])/5 + 
    (32*H[{1, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (16*H[{1, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (32*H[{1, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 + 
    (32*H[{1, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{1, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (16*H[{2, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (32*H[{2, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (32*H[{2, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (32*H[{2, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{2, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 - 
    (32*H[{4, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (16*H[{4, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (32*H[{4, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (32*H[{4, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{4, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 + 
    (16*H[{6, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 + 
    (32*H[{6, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    (48*H[{6, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (8*H[{6, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (16*H[{6, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 + 
    (32*H[{6, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (64*H[{6, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 - 
    (192*H[{6, 0}, {4, 1}, {4, 1}, y]*Log[y])/5 - 
    (16*H[{6, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (32*H[{6, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (32*H[{6, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{6, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (96*H[{6, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (16*H[{6, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (32*H[{6, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (64*H[{6, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (128*H[{6, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (384*H[{6, 1}, {4, 1}, {4, 1}, y]*Log[y])/5 + 
    (32*H[{6, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (64*H[{6, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 - (Pi^2*Log[y]^2)/15 + 
    3*H[{6, 0}, y]*Log[y]^2 - 6*H[{6, 1}, y]*Log[y]^2 + 
    (16*H[{0, 0}, {1, 0}, y]*Log[y]^2)/5 + (16*H[{0, 0}, {2, 0}, y]*Log[y]^2)/
     5 - (12*H[{0, 0}, {3, 0}, y]*Log[y]^2)/5 - 
    (24*H[{0, 0}, {3, 1}, y]*Log[y]^2)/5 + (72*H[{0, 0}, {4, 1}, y]*Log[y]^2)/
     5 + (16*H[{0, 0}, {6, 0}, y]*Log[y]^2)/5 - 
    (32*H[{0, 0}, {6, 1}, y]*Log[y]^2)/5 - (8*H[{1, 0}, {6, 0}, y]*Log[y]^2)/
     5 + (16*H[{1, 0}, {6, 1}, y]*Log[y]^2)/5 + 
    (8*H[{2, 0}, {3, 0}, y]*Log[y]^2)/5 + (16*H[{2, 0}, {3, 1}, y]*Log[y]^2)/
     5 + (8*H[{4, 1}, {6, 0}, y]*Log[y]^2)/5 - 
    (16*H[{4, 1}, {6, 1}, y]*Log[y]^2)/5 - (8*H[{6, 0}, {3, 0}, y]*Log[y]^2)/
     5 - (16*H[{6, 0}, {3, 1}, y]*Log[y]^2)/5 + 
    (48*H[{6, 0}, {4, 1}, y]*Log[y]^2)/5 + (4*H[{6, 0}, {6, 0}, y]*Log[y]^2)/
     5 - (8*H[{6, 0}, {6, 1}, y]*Log[y]^2)/5 + 
    (16*H[{6, 1}, {3, 0}, y]*Log[y]^2)/5 + (32*H[{6, 1}, {3, 1}, y]*Log[y]^2)/
     5 - (96*H[{6, 1}, {4, 1}, y]*Log[y]^2)/5 - 
    (8*H[{6, 1}, {6, 0}, y]*Log[y]^2)/5 + (16*H[{6, 1}, {6, 1}, y]*Log[y]^2)/
     5 + 3*Log[y]^3 - (8*H[{1, 0}, y]*Log[y]^3)/5 - 
    (8*H[{2, 0}, y]*Log[y]^3)/5 + (8*H[{4, 1}, y]*Log[y]^3)/5 - 
    (4*H[{6, 0}, y]*Log[y]^3)/5 + (8*H[{6, 1}, y]*Log[y]^3)/5 - 
    (6*Log[y]^4)/5 - 3*Zeta[3] + (8*H[{1, 0}, y]*Zeta[3])/5 + 
    (8*H[{2, 0}, y]*Zeta[3])/5 - (8*H[{4, 1}, y]*Zeta[3])/5 + 
    (4*H[{6, 0}, y]*Zeta[3])/5 - (8*H[{6, 1}, y]*Zeta[3])/5 - 
    (2*Log[y]*Zeta[3])/5}, 0, 2, 1], SeriesData[ep, 0, 
  {-8/75, -4/5, (-592 + Pi^2 + 405*S2 - 240*H[{0, 0}, {4, 1}, y] + 
     480*H[{4, 1}, {4, 1}, y] - 240*H[{4, 1}, y]*Log[y] + 120*Log[y]^2)/150, 
   (-4928 - 60*E3 + 5265*S2 + 120*T1ep - 20*Pi^2*H[{1, 0}, y] - 
     20*Pi^2*H[{2, 0}, y] + 40*Pi^2*H[{4, 1}, y] + 3240*S2*H[{4, 1}, y] - 
     3600*H[{0, 0}, {4, 1}, y] + 7200*H[{4, 1}, {4, 1}, y] - 
     480*H[{0, 0}, {0, 0}, {1, 0}, y] - 480*H[{0, 0}, {0, 0}, {2, 0}, y] + 
     768*H[{0, 0}, {0, 0}, {3, 0}, y] + 96*H[{0, 0}, {0, 0}, {3, 1}, y] - 
     2112*H[{0, 0}, {0, 0}, {4, 1}, y] - 768*H[{0, 0}, {0, 0}, {6, 0}, y] + 
     96*H[{0, 0}, {0, 0}, {6, 1}, y] + 1536*H[{0, 0}, {3, 0}, {4, 1}, y] + 
     192*H[{0, 0}, {3, 1}, {4, 1}, y] - 6144*H[{0, 0}, {4, 1}, {4, 1}, y] - 
     1536*H[{0, 0}, {6, 0}, {4, 1}, y] + 192*H[{0, 0}, {6, 1}, {4, 1}, y] + 
     960*H[{1, 0}, {0, 0}, {4, 1}, y] + 960*H[{2, 0}, {0, 0}, {4, 1}, y] + 
     3072*H[{3, 0}, {4, 1}, {4, 1}, y] + 384*H[{3, 1}, {4, 1}, {4, 1}, y] - 
     1920*H[{4, 1}, {0, 0}, {4, 1}, y] + 10752*H[{4, 1}, {4, 1}, {4, 1}, y] - 
     3072*H[{6, 0}, {4, 1}, {4, 1}, y] + 384*H[{6, 1}, {4, 1}, {4, 1}, y] - 
     3240*S2*Log[y] - 3600*H[{4, 1}, y]*Log[y] + 480*H[{0, 0}, {1, 0}, y]*
      Log[y] + 480*H[{0, 0}, {2, 0}, y]*Log[y] - 768*H[{0, 0}, {3, 0}, y]*
      Log[y] - 96*H[{0, 0}, {3, 1}, y]*Log[y] + 2112*H[{0, 0}, {4, 1}, y]*
      Log[y] + 768*H[{0, 0}, {6, 0}, y]*Log[y] - 96*H[{0, 0}, {6, 1}, y]*
      Log[y] - 1536*H[{3, 0}, {4, 1}, y]*Log[y] - 192*H[{3, 1}, {4, 1}, y]*
      Log[y] - 5376*H[{4, 1}, {4, 1}, y]*Log[y] + 1536*H[{6, 0}, {4, 1}, y]*
      Log[y] - 192*H[{6, 1}, {4, 1}, y]*Log[y] + 1800*Log[y]^2 - 
     240*H[{1, 0}, y]*Log[y]^2 - 240*H[{2, 0}, y]*Log[y]^2 + 
     384*H[{3, 0}, y]*Log[y]^2 + 48*H[{3, 1}, y]*Log[y]^2 + 
     1824*H[{4, 1}, y]*Log[y]^2 - 384*H[{6, 0}, y]*Log[y]^2 + 
     48*H[{6, 1}, y]*Log[y]^2 - 480*Log[y]^3 - 144*Zeta[3])/300, 
   -1309/25 - E3/2 - E3ep/5 + (31*Pi^2)/200 + (109*Pi^4)/6000 + 
    (1377*S2)/20 + (9*Pi^2*S2)/20 + (9*T1ep)/5 + (2*T1ep2)/5 + 
    (143*H[{1, 0}, y])/15 + (2*E3*H[{1, 0}, y])/5 - (Pi^2*H[{1, 0}, y])/10 - 
    (54*S2*H[{1, 0}, y])/5 - (2*T1ep*H[{1, 0}, y])/5 + 
    (143*H[{2, 0}, y])/15 + (2*E3*H[{2, 0}, y])/5 - (Pi^2*H[{2, 0}, y])/10 - 
    (54*S2*H[{2, 0}, y])/5 - (2*T1ep*H[{2, 0}, y])/5 - (16*H[{4, 1}, y])/15 - 
    (4*E3*H[{4, 1}, y])/5 + (4*Pi^2*H[{4, 1}, y])/5 + 
    (351*S2*H[{4, 1}, y])/5 + (8*T1ep*H[{4, 1}, y])/5 - 
    (54*S2*H[{0, 0}, {1, 0}, y])/5 - (54*S2*H[{0, 0}, {2, 0}, y])/5 - 
    (296*H[{0, 0}, {4, 1}, y])/5 - (2*Pi^2*H[{0, 0}, {4, 1}, y])/5 + 
    (2*Pi^2*H[{1, 0}, {1, 0}, y])/15 + (2*Pi^2*H[{1, 0}, {2, 0}, y])/15 - 
    (4*Pi^2*H[{1, 0}, {4, 1}, y])/15 + (2*Pi^2*H[{2, 0}, {1, 0}, y])/15 + 
    (2*Pi^2*H[{2, 0}, {2, 0}, y])/15 - (4*Pi^2*H[{2, 0}, {4, 1}, y])/15 - 
    (4*Pi^2*H[{4, 1}, {1, 0}, y])/15 - (4*Pi^2*H[{4, 1}, {2, 0}, y])/15 + 
    (592*H[{4, 1}, {4, 1}, y])/5 + (4*Pi^2*H[{4, 1}, {4, 1}, y])/3 + 
    (216*S2*H[{4, 1}, {4, 1}, y])/5 - 12*H[{0, 0}, {0, 0}, {1, 0}, y] - 
    12*H[{0, 0}, {0, 0}, {2, 0}, y] + (96*H[{0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (12*H[{0, 0}, {0, 0}, {3, 1}, y])/5 - (264*H[{0, 0}, {0, 0}, {4, 1}, y])/
     5 - (96*H[{0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (12*H[{0, 0}, {0, 0}, {6, 1}, y])/5 + (192*H[{0, 0}, {3, 0}, {4, 1}, y])/
     5 + (24*H[{0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (768*H[{0, 0}, {4, 1}, {4, 1}, y])/5 - (192*H[{0, 0}, {6, 0}, {4, 1}, y])/
     5 + (24*H[{0, 0}, {6, 1}, {4, 1}, y])/5 + 
    24*H[{1, 0}, {0, 0}, {4, 1}, y] + 24*H[{2, 0}, {0, 0}, {4, 1}, y] + 
    (384*H[{3, 0}, {4, 1}, {4, 1}, y])/5 + (48*H[{3, 1}, {4, 1}, {4, 1}, y])/
     5 - 48*H[{4, 1}, {0, 0}, {4, 1}, y] + 
    (1344*H[{4, 1}, {4, 1}, {4, 1}, y])/5 - 
    (384*H[{6, 0}, {4, 1}, {4, 1}, y])/5 + (48*H[{6, 1}, {4, 1}, {4, 1}, y])/
     5 - (48*H[{0, 0}, {0, 0}, {0, 0}, {1, 0}, y])/5 - 
    (48*H[{0, 0}, {0, 0}, {0, 0}, {2, 0}, y])/5 + 
    (384*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, y])/25 + 
    (48*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y])/25 - 
    (736*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y])/25 - 
    (384*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y])/25 + 
    (48*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y])/25 + 
    (16*H[{0, 0}, {0, 0}, {1, 0}, {1, 0}, y])/5 + 
    (16*H[{0, 0}, {0, 0}, {1, 0}, {2, 0}, y])/5 - 
    (24*H[{0, 0}, {0, 0}, {1, 0}, {3, 0}, y])/5 - 
    (32*H[{0, 0}, {0, 0}, {1, 0}, {4, 1}, y])/5 + 
    (24*H[{0, 0}, {0, 0}, {1, 0}, {6, 0}, y])/5 + 
    (16*H[{0, 0}, {0, 0}, {2, 0}, {1, 0}, y])/5 + 
    (16*H[{0, 0}, {0, 0}, {2, 0}, {2, 0}, y])/5 - 
    (24*H[{0, 0}, {0, 0}, {2, 0}, {3, 0}, y])/5 - 
    (32*H[{0, 0}, {0, 0}, {2, 0}, {4, 1}, y])/5 + 
    (24*H[{0, 0}, {0, 0}, {2, 0}, {6, 0}, y])/5 - 
    (128*H[{0, 0}, {0, 0}, {3, 0}, {3, 0}, y])/25 - 
    (256*H[{0, 0}, {0, 0}, {3, 0}, {3, 1}, y])/25 + 
    (1536*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y])/25 + 
    (256*H[{0, 0}, {0, 0}, {3, 0}, {6, 0}, y])/25 - 
    (512*H[{0, 0}, {0, 0}, {3, 0}, {6, 1}, y])/25 - 
    (16*H[{0, 0}, {0, 0}, {3, 1}, {3, 0}, y])/25 - 
    (32*H[{0, 0}, {0, 0}, {3, 1}, {3, 1}, y])/25 + 
    (192*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y])/25 + 
    (32*H[{0, 0}, {0, 0}, {3, 1}, {6, 0}, y])/25 - 
    (64*H[{0, 0}, {0, 0}, {3, 1}, {6, 1}, y])/25 - 
    (32*H[{0, 0}, {0, 0}, {4, 1}, {1, 0}, y])/5 - 
    (32*H[{0, 0}, {0, 0}, {4, 1}, {2, 0}, y])/5 + 
    (288*H[{0, 0}, {0, 0}, {4, 1}, {3, 0}, y])/25 + 
    (96*H[{0, 0}, {0, 0}, {4, 1}, {3, 1}, y])/25 - 
    (2304*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y])/25 - 
    (288*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y])/25 + 
    (96*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y])/25 + 
    (256*H[{0, 0}, {0, 0}, {6, 0}, {3, 0}, y])/25 + 
    (512*H[{0, 0}, {0, 0}, {6, 0}, {3, 1}, y])/25 - 
    (1536*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y])/25 - 
    (128*H[{0, 0}, {0, 0}, {6, 0}, {6, 0}, y])/25 + 
    (256*H[{0, 0}, {0, 0}, {6, 0}, {6, 1}, y])/25 - 
    (32*H[{0, 0}, {0, 0}, {6, 1}, {3, 0}, y])/25 - 
    (64*H[{0, 0}, {0, 0}, {6, 1}, {3, 1}, y])/25 + 
    (192*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y])/25 + 
    (16*H[{0, 0}, {0, 0}, {6, 1}, {6, 0}, y])/25 - 
    (32*H[{0, 0}, {0, 0}, {6, 1}, {6, 1}, y])/25 + 
    (16*H[{0, 0}, {1, 0}, {0, 0}, {1, 0}, y])/5 + 
    (16*H[{0, 0}, {1, 0}, {0, 0}, {2, 0}, y])/5 - 
    (24*H[{0, 0}, {1, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{0, 0}, {1, 0}, {0, 0}, {4, 1}, y])/5 + 
    (24*H[{0, 0}, {1, 0}, {0, 0}, {6, 0}, y])/5 - 
    (48*H[{0, 0}, {1, 0}, {3, 0}, {4, 1}, y])/5 + 
    (48*H[{0, 0}, {1, 0}, {6, 0}, {4, 1}, y])/5 + 
    (16*H[{0, 0}, {2, 0}, {0, 0}, {1, 0}, y])/5 + 
    (16*H[{0, 0}, {2, 0}, {0, 0}, {2, 0}, y])/5 - 
    (24*H[{0, 0}, {2, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{0, 0}, {2, 0}, {0, 0}, {4, 1}, y])/5 + 
    (24*H[{0, 0}, {2, 0}, {0, 0}, {6, 0}, y])/5 - 
    (48*H[{0, 0}, {2, 0}, {3, 0}, {4, 1}, y])/5 + 
    (48*H[{0, 0}, {2, 0}, {6, 0}, {4, 1}, y])/5 - 
    (128*H[{0, 0}, {3, 0}, {0, 0}, {3, 0}, y])/25 - 
    (256*H[{0, 0}, {3, 0}, {0, 0}, {3, 1}, y])/25 + 
    (768*H[{0, 0}, {3, 0}, {0, 0}, {4, 1}, y])/25 + 
    (256*H[{0, 0}, {3, 0}, {0, 0}, {6, 0}, y])/25 - 
    (512*H[{0, 0}, {3, 0}, {0, 0}, {6, 1}, y])/25 - 
    (256*H[{0, 0}, {3, 0}, {3, 0}, {4, 1}, y])/25 - 
    (512*H[{0, 0}, {3, 0}, {3, 1}, {4, 1}, y])/25 + 
    (3072*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y])/25 + 
    (512*H[{0, 0}, {3, 0}, {6, 0}, {4, 1}, y])/25 - 
    (1024*H[{0, 0}, {3, 0}, {6, 1}, {4, 1}, y])/25 - 
    (16*H[{0, 0}, {3, 1}, {0, 0}, {3, 0}, y])/25 - 
    (32*H[{0, 0}, {3, 1}, {0, 0}, {3, 1}, y])/25 + 
    (96*H[{0, 0}, {3, 1}, {0, 0}, {4, 1}, y])/25 + 
    (32*H[{0, 0}, {3, 1}, {0, 0}, {6, 0}, y])/25 - 
    (64*H[{0, 0}, {3, 1}, {0, 0}, {6, 1}, y])/25 - 
    (32*H[{0, 0}, {3, 1}, {3, 0}, {4, 1}, y])/25 - 
    (64*H[{0, 0}, {3, 1}, {3, 1}, {4, 1}, y])/25 + 
    (384*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y])/25 + 
    (64*H[{0, 0}, {3, 1}, {6, 0}, {4, 1}, y])/25 - 
    (128*H[{0, 0}, {3, 1}, {6, 1}, {4, 1}, y])/25 - 
    (32*H[{0, 0}, {4, 1}, {0, 0}, {1, 0}, y])/5 - 
    (32*H[{0, 0}, {4, 1}, {0, 0}, {2, 0}, y])/5 + 
    (288*H[{0, 0}, {4, 1}, {0, 0}, {3, 0}, y])/25 + 
    (96*H[{0, 0}, {4, 1}, {0, 0}, {3, 1}, y])/25 - 
    (832*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y])/25 - 
    (288*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y])/25 + 
    (96*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y])/25 + 
    (576*H[{0, 0}, {4, 1}, {3, 0}, {4, 1}, y])/25 + 
    (192*H[{0, 0}, {4, 1}, {3, 1}, {4, 1}, y])/25 - 
    (5248*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y])/25 - 
    (576*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y])/25 + 
    (192*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y])/25 + 
    (256*H[{0, 0}, {6, 0}, {0, 0}, {3, 0}, y])/25 + 
    (512*H[{0, 0}, {6, 0}, {0, 0}, {3, 1}, y])/25 - 
    (768*H[{0, 0}, {6, 0}, {0, 0}, {4, 1}, y])/25 - 
    (128*H[{0, 0}, {6, 0}, {0, 0}, {6, 0}, y])/25 + 
    (256*H[{0, 0}, {6, 0}, {0, 0}, {6, 1}, y])/25 + 
    (512*H[{0, 0}, {6, 0}, {3, 0}, {4, 1}, y])/25 + 
    (1024*H[{0, 0}, {6, 0}, {3, 1}, {4, 1}, y])/25 - 
    (3072*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y])/25 - 
    (256*H[{0, 0}, {6, 0}, {6, 0}, {4, 1}, y])/25 + 
    (512*H[{0, 0}, {6, 0}, {6, 1}, {4, 1}, y])/25 - 
    (32*H[{0, 0}, {6, 1}, {0, 0}, {3, 0}, y])/25 - 
    (64*H[{0, 0}, {6, 1}, {0, 0}, {3, 1}, y])/25 + 
    (96*H[{0, 0}, {6, 1}, {0, 0}, {4, 1}, y])/25 + 
    (16*H[{0, 0}, {6, 1}, {0, 0}, {6, 0}, y])/25 - 
    (32*H[{0, 0}, {6, 1}, {0, 0}, {6, 1}, y])/25 - 
    (64*H[{0, 0}, {6, 1}, {3, 0}, {4, 1}, y])/25 - 
    (128*H[{0, 0}, {6, 1}, {3, 1}, {4, 1}, y])/25 + 
    (384*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y])/25 + 
    (32*H[{0, 0}, {6, 1}, {6, 0}, {4, 1}, y])/25 - 
    (64*H[{0, 0}, {6, 1}, {6, 1}, {4, 1}, y])/25 + 
    (16*H[{1, 0}, {0, 0}, {0, 0}, {1, 0}, y])/5 + 
    (16*H[{1, 0}, {0, 0}, {0, 0}, {2, 0}, y])/5 - 
    (24*H[{1, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{1, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (24*H[{1, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (48*H[{1, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (192*H[{1, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (48*H[{1, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (32*H[{1, 0}, {1, 0}, {0, 0}, {4, 1}, y])/5 - 
    (32*H[{1, 0}, {2, 0}, {0, 0}, {4, 1}, y])/5 - 
    (96*H[{1, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (64*H[{1, 0}, {4, 1}, {0, 0}, {4, 1}, y])/5 + 
    (96*H[{1, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (16*H[{2, 0}, {0, 0}, {0, 0}, {1, 0}, y])/5 + 
    (16*H[{2, 0}, {0, 0}, {0, 0}, {2, 0}, y])/5 - 
    (24*H[{2, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (64*H[{2, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (24*H[{2, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (48*H[{2, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (192*H[{2, 0}, {0, 0}, {4, 1}, {4, 1}, y])/5 + 
    (48*H[{2, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (32*H[{2, 0}, {1, 0}, {0, 0}, {4, 1}, y])/5 - 
    (32*H[{2, 0}, {2, 0}, {0, 0}, {4, 1}, y])/5 - 
    (96*H[{2, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (64*H[{2, 0}, {4, 1}, {0, 0}, {4, 1}, y])/5 + 
    (96*H[{2, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (128*H[{3, 0}, {0, 0}, {0, 0}, {3, 0}, y])/25 - 
    (256*H[{3, 0}, {0, 0}, {0, 0}, {3, 1}, y])/25 + 
    (768*H[{3, 0}, {0, 0}, {0, 0}, {4, 1}, y])/25 + 
    (256*H[{3, 0}, {0, 0}, {0, 0}, {6, 0}, y])/25 - 
    (512*H[{3, 0}, {0, 0}, {0, 0}, {6, 1}, y])/25 - 
    (256*H[{3, 0}, {0, 0}, {3, 0}, {4, 1}, y])/25 - 
    (512*H[{3, 0}, {0, 0}, {3, 1}, {4, 1}, y])/25 + 
    (1536*H[{3, 0}, {0, 0}, {4, 1}, {4, 1}, y])/25 + 
    (512*H[{3, 0}, {0, 0}, {6, 0}, {4, 1}, y])/25 - 
    (1024*H[{3, 0}, {0, 0}, {6, 1}, {4, 1}, y])/25 - 
    (512*H[{3, 0}, {3, 0}, {4, 1}, {4, 1}, y])/25 - 
    (1024*H[{3, 0}, {3, 1}, {4, 1}, {4, 1}, y])/25 + 
    (6144*H[{3, 0}, {4, 1}, {4, 1}, {4, 1}, y])/25 + 
    (1024*H[{3, 0}, {6, 0}, {4, 1}, {4, 1}, y])/25 - 
    (2048*H[{3, 0}, {6, 1}, {4, 1}, {4, 1}, y])/25 - 
    (16*H[{3, 1}, {0, 0}, {0, 0}, {3, 0}, y])/25 - 
    (32*H[{3, 1}, {0, 0}, {0, 0}, {3, 1}, y])/25 + 
    (96*H[{3, 1}, {0, 0}, {0, 0}, {4, 1}, y])/25 + 
    (32*H[{3, 1}, {0, 0}, {0, 0}, {6, 0}, y])/25 - 
    (64*H[{3, 1}, {0, 0}, {0, 0}, {6, 1}, y])/25 - 
    (32*H[{3, 1}, {0, 0}, {3, 0}, {4, 1}, y])/25 - 
    (64*H[{3, 1}, {0, 0}, {3, 1}, {4, 1}, y])/25 + 
    (192*H[{3, 1}, {0, 0}, {4, 1}, {4, 1}, y])/25 + 
    (64*H[{3, 1}, {0, 0}, {6, 0}, {4, 1}, y])/25 - 
    (128*H[{3, 1}, {0, 0}, {6, 1}, {4, 1}, y])/25 - 
    (64*H[{3, 1}, {3, 0}, {4, 1}, {4, 1}, y])/25 - 
    (128*H[{3, 1}, {3, 1}, {4, 1}, {4, 1}, y])/25 + 
    (768*H[{3, 1}, {4, 1}, {4, 1}, {4, 1}, y])/25 + 
    (128*H[{3, 1}, {6, 0}, {4, 1}, {4, 1}, y])/25 - 
    (256*H[{3, 1}, {6, 1}, {4, 1}, {4, 1}, y])/25 - 
    (32*H[{4, 1}, {0, 0}, {0, 0}, {1, 0}, y])/5 - 
    (32*H[{4, 1}, {0, 0}, {0, 0}, {2, 0}, y])/5 + 
    (288*H[{4, 1}, {0, 0}, {0, 0}, {3, 0}, y])/25 + 
    (96*H[{4, 1}, {0, 0}, {0, 0}, {3, 1}, y])/25 - 
    (832*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y])/25 - 
    (288*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y])/25 + 
    (96*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y])/25 + 
    (576*H[{4, 1}, {0, 0}, {3, 0}, {4, 1}, y])/25 + 
    (192*H[{4, 1}, {0, 0}, {3, 1}, {4, 1}, y])/25 - 
    (2304*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y])/25 - 
    (576*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y])/25 + 
    (192*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y])/25 + 
    (64*H[{4, 1}, {1, 0}, {0, 0}, {4, 1}, y])/5 + 
    (64*H[{4, 1}, {2, 0}, {0, 0}, {4, 1}, y])/5 + 
    (1152*H[{4, 1}, {3, 0}, {4, 1}, {4, 1}, y])/25 + 
    (384*H[{4, 1}, {3, 1}, {4, 1}, {4, 1}, y])/25 - 
    (128*H[{4, 1}, {4, 1}, {0, 0}, {4, 1}, y])/5 + 
    (7424*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y])/25 - 
    (1152*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y])/25 + 
    (384*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y])/25 + 
    (256*H[{6, 0}, {0, 0}, {0, 0}, {3, 0}, y])/25 + 
    (512*H[{6, 0}, {0, 0}, {0, 0}, {3, 1}, y])/25 - 
    (768*H[{6, 0}, {0, 0}, {0, 0}, {4, 1}, y])/25 - 
    (128*H[{6, 0}, {0, 0}, {0, 0}, {6, 0}, y])/25 + 
    (256*H[{6, 0}, {0, 0}, {0, 0}, {6, 1}, y])/25 + 
    (512*H[{6, 0}, {0, 0}, {3, 0}, {4, 1}, y])/25 + 
    (1024*H[{6, 0}, {0, 0}, {3, 1}, {4, 1}, y])/25 - 
    (1536*H[{6, 0}, {0, 0}, {4, 1}, {4, 1}, y])/25 - 
    (256*H[{6, 0}, {0, 0}, {6, 0}, {4, 1}, y])/25 + 
    (512*H[{6, 0}, {0, 0}, {6, 1}, {4, 1}, y])/25 + 
    (1024*H[{6, 0}, {3, 0}, {4, 1}, {4, 1}, y])/25 + 
    (2048*H[{6, 0}, {3, 1}, {4, 1}, {4, 1}, y])/25 - 
    (6144*H[{6, 0}, {4, 1}, {4, 1}, {4, 1}, y])/25 - 
    (512*H[{6, 0}, {6, 0}, {4, 1}, {4, 1}, y])/25 + 
    (1024*H[{6, 0}, {6, 1}, {4, 1}, {4, 1}, y])/25 - 
    (32*H[{6, 1}, {0, 0}, {0, 0}, {3, 0}, y])/25 - 
    (64*H[{6, 1}, {0, 0}, {0, 0}, {3, 1}, y])/25 + 
    (96*H[{6, 1}, {0, 0}, {0, 0}, {4, 1}, y])/25 + 
    (16*H[{6, 1}, {0, 0}, {0, 0}, {6, 0}, y])/25 - 
    (32*H[{6, 1}, {0, 0}, {0, 0}, {6, 1}, y])/25 - 
    (64*H[{6, 1}, {0, 0}, {3, 0}, {4, 1}, y])/25 - 
    (128*H[{6, 1}, {0, 0}, {3, 1}, {4, 1}, y])/25 + 
    (192*H[{6, 1}, {0, 0}, {4, 1}, {4, 1}, y])/25 + 
    (32*H[{6, 1}, {0, 0}, {6, 0}, {4, 1}, y])/25 - 
    (64*H[{6, 1}, {0, 0}, {6, 1}, {4, 1}, y])/25 - 
    (128*H[{6, 1}, {3, 0}, {4, 1}, {4, 1}, y])/25 - 
    (256*H[{6, 1}, {3, 1}, {4, 1}, {4, 1}, y])/25 + 
    (768*H[{6, 1}, {4, 1}, {4, 1}, {4, 1}, y])/25 + 
    (64*H[{6, 1}, {6, 0}, {4, 1}, {4, 1}, y])/25 - 
    (128*H[{6, 1}, {6, 1}, {4, 1}, {4, 1}, y])/25 - 18*Log[y] - 
    (3*Pi^2*Log[y])/5 - (243*S2*Log[y])/5 - (4*T1ep*Log[y])/5 + 
    (54*S2*H[{1, 0}, y]*Log[y])/5 + (54*S2*H[{2, 0}, y]*Log[y])/5 - 
    (296*H[{4, 1}, y]*Log[y])/5 - (2*Pi^2*H[{4, 1}, y]*Log[y])/5 - 
    (216*S2*H[{4, 1}, y]*Log[y])/5 + 12*H[{0, 0}, {1, 0}, y]*Log[y] + 
    12*H[{0, 0}, {2, 0}, y]*Log[y] - (96*H[{0, 0}, {3, 0}, y]*Log[y])/5 - 
    (12*H[{0, 0}, {3, 1}, y]*Log[y])/5 + (264*H[{0, 0}, {4, 1}, y]*Log[y])/
     5 + (96*H[{0, 0}, {6, 0}, y]*Log[y])/5 - 
    (12*H[{0, 0}, {6, 1}, y]*Log[y])/5 - (192*H[{3, 0}, {4, 1}, y]*Log[y])/
     5 - (24*H[{3, 1}, {4, 1}, y]*Log[y])/5 - 
    (672*H[{4, 1}, {4, 1}, y]*Log[y])/5 + (192*H[{6, 0}, {4, 1}, y]*Log[y])/
     5 - (24*H[{6, 1}, {4, 1}, y]*Log[y])/5 + 
    (48*H[{0, 0}, {0, 0}, {1, 0}, y]*Log[y])/5 + 
    (48*H[{0, 0}, {0, 0}, {2, 0}, y]*Log[y])/5 - 
    (384*H[{0, 0}, {0, 0}, {3, 0}, y]*Log[y])/25 - 
    (48*H[{0, 0}, {0, 0}, {3, 1}, y]*Log[y])/25 + 
    (736*H[{0, 0}, {0, 0}, {4, 1}, y]*Log[y])/25 + 
    (384*H[{0, 0}, {0, 0}, {6, 0}, y]*Log[y])/25 - 
    (48*H[{0, 0}, {0, 0}, {6, 1}, y]*Log[y])/25 - 
    (16*H[{0, 0}, {1, 0}, {1, 0}, y]*Log[y])/5 - 
    (16*H[{0, 0}, {1, 0}, {2, 0}, y]*Log[y])/5 + 
    (24*H[{0, 0}, {1, 0}, {3, 0}, y]*Log[y])/5 + 
    (32*H[{0, 0}, {1, 0}, {4, 1}, y]*Log[y])/5 - 
    (24*H[{0, 0}, {1, 0}, {6, 0}, y]*Log[y])/5 - 
    (16*H[{0, 0}, {2, 0}, {1, 0}, y]*Log[y])/5 - 
    (16*H[{0, 0}, {2, 0}, {2, 0}, y]*Log[y])/5 + 
    (24*H[{0, 0}, {2, 0}, {3, 0}, y]*Log[y])/5 + 
    (32*H[{0, 0}, {2, 0}, {4, 1}, y]*Log[y])/5 - 
    (24*H[{0, 0}, {2, 0}, {6, 0}, y]*Log[y])/5 + 
    (128*H[{0, 0}, {3, 0}, {3, 0}, y]*Log[y])/25 + 
    (256*H[{0, 0}, {3, 0}, {3, 1}, y]*Log[y])/25 - 
    (1536*H[{0, 0}, {3, 0}, {4, 1}, y]*Log[y])/25 - 
    (256*H[{0, 0}, {3, 0}, {6, 0}, y]*Log[y])/25 + 
    (512*H[{0, 0}, {3, 0}, {6, 1}, y]*Log[y])/25 + 
    (16*H[{0, 0}, {3, 1}, {3, 0}, y]*Log[y])/25 + 
    (32*H[{0, 0}, {3, 1}, {3, 1}, y]*Log[y])/25 - 
    (192*H[{0, 0}, {3, 1}, {4, 1}, y]*Log[y])/25 - 
    (32*H[{0, 0}, {3, 1}, {6, 0}, y]*Log[y])/25 + 
    (64*H[{0, 0}, {3, 1}, {6, 1}, y]*Log[y])/25 + 
    (32*H[{0, 0}, {4, 1}, {1, 0}, y]*Log[y])/5 + 
    (32*H[{0, 0}, {4, 1}, {2, 0}, y]*Log[y])/5 - 
    (288*H[{0, 0}, {4, 1}, {3, 0}, y]*Log[y])/25 - 
    (96*H[{0, 0}, {4, 1}, {3, 1}, y]*Log[y])/25 + 
    (2304*H[{0, 0}, {4, 1}, {4, 1}, y]*Log[y])/25 + 
    (288*H[{0, 0}, {4, 1}, {6, 0}, y]*Log[y])/25 - 
    (96*H[{0, 0}, {4, 1}, {6, 1}, y]*Log[y])/25 - 
    (256*H[{0, 0}, {6, 0}, {3, 0}, y]*Log[y])/25 - 
    (512*H[{0, 0}, {6, 0}, {3, 1}, y]*Log[y])/25 + 
    (1536*H[{0, 0}, {6, 0}, {4, 1}, y]*Log[y])/25 + 
    (128*H[{0, 0}, {6, 0}, {6, 0}, y]*Log[y])/25 - 
    (256*H[{0, 0}, {6, 0}, {6, 1}, y]*Log[y])/25 + 
    (32*H[{0, 0}, {6, 1}, {3, 0}, y]*Log[y])/25 + 
    (64*H[{0, 0}, {6, 1}, {3, 1}, y]*Log[y])/25 - 
    (192*H[{0, 0}, {6, 1}, {4, 1}, y]*Log[y])/25 - 
    (16*H[{0, 0}, {6, 1}, {6, 0}, y]*Log[y])/25 + 
    (32*H[{0, 0}, {6, 1}, {6, 1}, y]*Log[y])/25 - 
    (16*H[{1, 0}, {0, 0}, {1, 0}, y]*Log[y])/5 - 
    (16*H[{1, 0}, {0, 0}, {2, 0}, y]*Log[y])/5 + 
    (24*H[{1, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{1, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (24*H[{1, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (48*H[{1, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (48*H[{1, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (16*H[{2, 0}, {0, 0}, {1, 0}, y]*Log[y])/5 - 
    (16*H[{2, 0}, {0, 0}, {2, 0}, y]*Log[y])/5 + 
    (24*H[{2, 0}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (64*H[{2, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (24*H[{2, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (48*H[{2, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (48*H[{2, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (128*H[{3, 0}, {0, 0}, {3, 0}, y]*Log[y])/25 + 
    (256*H[{3, 0}, {0, 0}, {3, 1}, y]*Log[y])/25 - 
    (768*H[{3, 0}, {0, 0}, {4, 1}, y]*Log[y])/25 - 
    (256*H[{3, 0}, {0, 0}, {6, 0}, y]*Log[y])/25 + 
    (512*H[{3, 0}, {0, 0}, {6, 1}, y]*Log[y])/25 + 
    (256*H[{3, 0}, {3, 0}, {4, 1}, y]*Log[y])/25 + 
    (512*H[{3, 0}, {3, 1}, {4, 1}, y]*Log[y])/25 - 
    (3072*H[{3, 0}, {4, 1}, {4, 1}, y]*Log[y])/25 - 
    (512*H[{3, 0}, {6, 0}, {4, 1}, y]*Log[y])/25 + 
    (1024*H[{3, 0}, {6, 1}, {4, 1}, y]*Log[y])/25 + 
    (16*H[{3, 1}, {0, 0}, {3, 0}, y]*Log[y])/25 + 
    (32*H[{3, 1}, {0, 0}, {3, 1}, y]*Log[y])/25 - 
    (96*H[{3, 1}, {0, 0}, {4, 1}, y]*Log[y])/25 - 
    (32*H[{3, 1}, {0, 0}, {6, 0}, y]*Log[y])/25 + 
    (64*H[{3, 1}, {0, 0}, {6, 1}, y]*Log[y])/25 + 
    (32*H[{3, 1}, {3, 0}, {4, 1}, y]*Log[y])/25 + 
    (64*H[{3, 1}, {3, 1}, {4, 1}, y]*Log[y])/25 - 
    (384*H[{3, 1}, {4, 1}, {4, 1}, y]*Log[y])/25 - 
    (64*H[{3, 1}, {6, 0}, {4, 1}, y]*Log[y])/25 + 
    (128*H[{3, 1}, {6, 1}, {4, 1}, y]*Log[y])/25 + 
    (32*H[{4, 1}, {0, 0}, {1, 0}, y]*Log[y])/5 + 
    (32*H[{4, 1}, {0, 0}, {2, 0}, y]*Log[y])/5 - 
    (288*H[{4, 1}, {0, 0}, {3, 0}, y]*Log[y])/25 - 
    (96*H[{4, 1}, {0, 0}, {3, 1}, y]*Log[y])/25 + 
    (832*H[{4, 1}, {0, 0}, {4, 1}, y]*Log[y])/25 + 
    (288*H[{4, 1}, {0, 0}, {6, 0}, y]*Log[y])/25 - 
    (96*H[{4, 1}, {0, 0}, {6, 1}, y]*Log[y])/25 - 
    (576*H[{4, 1}, {3, 0}, {4, 1}, y]*Log[y])/25 - 
    (192*H[{4, 1}, {3, 1}, {4, 1}, y]*Log[y])/25 - 
    (3712*H[{4, 1}, {4, 1}, {4, 1}, y]*Log[y])/25 + 
    (576*H[{4, 1}, {6, 0}, {4, 1}, y]*Log[y])/25 - 
    (192*H[{4, 1}, {6, 1}, {4, 1}, y]*Log[y])/25 - 
    (256*H[{6, 0}, {0, 0}, {3, 0}, y]*Log[y])/25 - 
    (512*H[{6, 0}, {0, 0}, {3, 1}, y]*Log[y])/25 + 
    (768*H[{6, 0}, {0, 0}, {4, 1}, y]*Log[y])/25 + 
    (128*H[{6, 0}, {0, 0}, {6, 0}, y]*Log[y])/25 - 
    (256*H[{6, 0}, {0, 0}, {6, 1}, y]*Log[y])/25 - 
    (512*H[{6, 0}, {3, 0}, {4, 1}, y]*Log[y])/25 - 
    (1024*H[{6, 0}, {3, 1}, {4, 1}, y]*Log[y])/25 + 
    (3072*H[{6, 0}, {4, 1}, {4, 1}, y]*Log[y])/25 + 
    (256*H[{6, 0}, {6, 0}, {4, 1}, y]*Log[y])/25 - 
    (512*H[{6, 0}, {6, 1}, {4, 1}, y]*Log[y])/25 + 
    (32*H[{6, 1}, {0, 0}, {3, 0}, y]*Log[y])/25 + 
    (64*H[{6, 1}, {0, 0}, {3, 1}, y]*Log[y])/25 - 
    (96*H[{6, 1}, {0, 0}, {4, 1}, y]*Log[y])/25 - 
    (16*H[{6, 1}, {0, 0}, {6, 0}, y]*Log[y])/25 + 
    (32*H[{6, 1}, {0, 0}, {6, 1}, y]*Log[y])/25 + 
    (64*H[{6, 1}, {3, 0}, {4, 1}, y]*Log[y])/25 + 
    (128*H[{6, 1}, {3, 1}, {4, 1}, y]*Log[y])/25 - 
    (384*H[{6, 1}, {4, 1}, {4, 1}, y]*Log[y])/25 - 
    (32*H[{6, 1}, {6, 0}, {4, 1}, y]*Log[y])/25 + 
    (64*H[{6, 1}, {6, 1}, {4, 1}, y]*Log[y])/25 + (148*Log[y]^2)/5 + 
    (Pi^2*Log[y]^2)/5 + (54*S2*Log[y]^2)/5 - 6*H[{1, 0}, y]*Log[y]^2 - 
    6*H[{2, 0}, y]*Log[y]^2 + (48*H[{3, 0}, y]*Log[y]^2)/5 + 
    (6*H[{3, 1}, y]*Log[y]^2)/5 + (228*H[{4, 1}, y]*Log[y]^2)/5 - 
    (48*H[{6, 0}, y]*Log[y]^2)/5 + (6*H[{6, 1}, y]*Log[y]^2)/5 - 
    (24*H[{0, 0}, {1, 0}, y]*Log[y]^2)/5 - (24*H[{0, 0}, {2, 0}, y]*Log[y]^2)/
     5 + (192*H[{0, 0}, {3, 0}, y]*Log[y]^2)/25 + 
    (24*H[{0, 0}, {3, 1}, y]*Log[y]^2)/25 - 
    (368*H[{0, 0}, {4, 1}, y]*Log[y]^2)/25 - 
    (192*H[{0, 0}, {6, 0}, y]*Log[y]^2)/25 + 
    (24*H[{0, 0}, {6, 1}, y]*Log[y]^2)/25 + (8*H[{1, 0}, {1, 0}, y]*Log[y]^2)/
     5 + (8*H[{1, 0}, {2, 0}, y]*Log[y]^2)/5 - 
    (12*H[{1, 0}, {3, 0}, y]*Log[y]^2)/5 - (16*H[{1, 0}, {4, 1}, y]*Log[y]^2)/
     5 + (12*H[{1, 0}, {6, 0}, y]*Log[y]^2)/5 + 
    (8*H[{2, 0}, {1, 0}, y]*Log[y]^2)/5 + (8*H[{2, 0}, {2, 0}, y]*Log[y]^2)/
     5 - (12*H[{2, 0}, {3, 0}, y]*Log[y]^2)/5 - 
    (16*H[{2, 0}, {4, 1}, y]*Log[y]^2)/5 + (12*H[{2, 0}, {6, 0}, y]*Log[y]^2)/
     5 - (64*H[{3, 0}, {3, 0}, y]*Log[y]^2)/25 - 
    (128*H[{3, 0}, {3, 1}, y]*Log[y]^2)/25 + 
    (768*H[{3, 0}, {4, 1}, y]*Log[y]^2)/25 + 
    (128*H[{3, 0}, {6, 0}, y]*Log[y]^2)/25 - 
    (256*H[{3, 0}, {6, 1}, y]*Log[y]^2)/25 - 
    (8*H[{3, 1}, {3, 0}, y]*Log[y]^2)/25 - (16*H[{3, 1}, {3, 1}, y]*Log[y]^2)/
     25 + (96*H[{3, 1}, {4, 1}, y]*Log[y]^2)/25 + 
    (16*H[{3, 1}, {6, 0}, y]*Log[y]^2)/25 - 
    (32*H[{3, 1}, {6, 1}, y]*Log[y]^2)/25 - 
    (16*H[{4, 1}, {1, 0}, y]*Log[y]^2)/5 - (16*H[{4, 1}, {2, 0}, y]*Log[y]^2)/
     5 + (144*H[{4, 1}, {3, 0}, y]*Log[y]^2)/25 + 
    (48*H[{4, 1}, {3, 1}, y]*Log[y]^2)/25 + 
    (1088*H[{4, 1}, {4, 1}, y]*Log[y]^2)/25 - 
    (144*H[{4, 1}, {6, 0}, y]*Log[y]^2)/25 + 
    (48*H[{4, 1}, {6, 1}, y]*Log[y]^2)/25 + 
    (128*H[{6, 0}, {3, 0}, y]*Log[y]^2)/25 + 
    (256*H[{6, 0}, {3, 1}, y]*Log[y]^2)/25 - 
    (768*H[{6, 0}, {4, 1}, y]*Log[y]^2)/25 - 
    (64*H[{6, 0}, {6, 0}, y]*Log[y]^2)/25 + 
    (128*H[{6, 0}, {6, 1}, y]*Log[y]^2)/25 - 
    (16*H[{6, 1}, {3, 0}, y]*Log[y]^2)/25 - 
    (32*H[{6, 1}, {3, 1}, y]*Log[y]^2)/25 + 
    (96*H[{6, 1}, {4, 1}, y]*Log[y]^2)/25 + (8*H[{6, 1}, {6, 0}, y]*Log[y]^2)/
     25 - (16*H[{6, 1}, {6, 1}, y]*Log[y]^2)/25 - 12*Log[y]^3 + 
    (8*H[{1, 0}, y]*Log[y]^3)/5 + (8*H[{2, 0}, y]*Log[y]^3)/5 - 
    (64*H[{3, 0}, y]*Log[y]^3)/25 - (8*H[{3, 1}, y]*Log[y]^3)/25 - 
    (752*H[{4, 1}, y]*Log[y]^3)/75 + (64*H[{6, 0}, y]*Log[y]^3)/25 - 
    (8*H[{6, 1}, y]*Log[y]^3)/25 + (28*Log[y]^4)/15 - (61*Zeta[3])/15 + 
    (2*H[{1, 0}, y]*Zeta[3])/3 + (2*H[{2, 0}, y]*Zeta[3])/3 + 
    (64*H[{3, 0}, y]*Zeta[3])/25 + (8*H[{3, 1}, y]*Zeta[3])/25 - 
    (208*H[{4, 1}, y]*Zeta[3])/75 - (64*H[{6, 0}, y]*Zeta[3])/25 + 
    (8*H[{6, 1}, y]*Zeta[3])/25 + (4*Log[y]*Zeta[3])/5}, -3, 2, 1], 
 SeriesData[ep, 0, {(-3*Zeta[3])/5, (-3*DM)/10 - (429*H[{12, 1}, y])/10 - 
    (9*E3*H[{12, 1}, y])/5 - (9*Pi^2*H[{12, 1}, y])/5 + 
    (243*S2*H[{12, 1}, y])/5 + (9*T1ep*H[{12, 1}, y])/5 + 
    (6*Pi^2*H[{0, 0}, {4, 1}, y])/5 - (3*Pi^2*H[{0, 0}, {12, 1}, y])/5 + 
    (243*S2*H[{0, 0}, {12, 1}, y])/5 + (6*Pi^2*H[{0, 0}, {12, 3}, y])/5 - 
    (216*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (432*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y])/5 + 
    (576*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y])/5 + 
    (216*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (432*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y])/5 - 
    (144*H[{0, 0}, {0, 0}, {0, 0}, {12, 1}, y])/5 + 
    (288*H[{0, 0}, {0, 0}, {0, 0}, {12, 3}, y])/5 - 
    (288*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (576*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y])/5 + 
    (72*H[{0, 0}, {0, 0}, {4, 1}, {3, 0}, y])/5 + 
    (144*H[{0, 0}, {0, 0}, {4, 1}, {3, 1}, y])/5 - 
    (72*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y])/5 + 
    (144*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y])/5 + 
    (288*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (576*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (72*H[{0, 0}, {0, 0}, {12, 1}, {3, 0}, y])/5 - 
    (72*H[{0, 0}, {0, 0}, {12, 1}, {3, 1}, y])/5 - 
    (72*H[{0, 0}, {0, 0}, {12, 1}, {6, 0}, y])/5 - 
    (72*H[{0, 0}, {0, 0}, {12, 1}, {6, 1}, y])/5 + 
    (72*H[{0, 0}, {0, 0}, {12, 3}, {3, 0}, y])/5 + 
    (144*H[{0, 0}, {0, 0}, {12, 3}, {3, 1}, y])/5 - 
    (72*H[{0, 0}, {0, 0}, {12, 3}, {6, 0}, y])/5 + 
    (144*H[{0, 0}, {0, 0}, {12, 3}, {6, 1}, y])/5 - 
    (288*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (576*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y])/5 + 
    (72*H[{0, 0}, {4, 1}, {0, 0}, {3, 0}, y])/5 + 
    (144*H[{0, 0}, {4, 1}, {0, 0}, {3, 1}, y])/5 - 
    (576*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y])/5 - 
    (72*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y])/5 + 
    (144*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y])/5 + 
    (144*H[{0, 0}, {4, 1}, {3, 0}, {4, 1}, y])/5 + 
    (288*H[{0, 0}, {4, 1}, {3, 1}, {4, 1}, y])/5 - 
    (144*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y])/5 + 
    (288*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y])/5 + 
    (288*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (576*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (72*H[{0, 0}, {12, 1}, {0, 0}, {3, 0}, y])/5 - 
    (72*H[{0, 0}, {12, 1}, {0, 0}, {3, 1}, y])/5 + 
    (144*H[{0, 0}, {12, 1}, {0, 0}, {4, 1}, y])/5 - 
    (72*H[{0, 0}, {12, 1}, {0, 0}, {6, 0}, y])/5 - 
    (72*H[{0, 0}, {12, 1}, {0, 0}, {6, 1}, y])/5 + 
    (144*H[{0, 0}, {12, 1}, {3, 0}, {4, 1}, y])/5 - 
    (144*H[{0, 0}, {12, 1}, {3, 1}, {4, 1}, y])/5 - 
    (144*H[{0, 0}, {12, 1}, {6, 0}, {4, 1}, y])/5 - 
    (144*H[{0, 0}, {12, 1}, {6, 1}, {4, 1}, y])/5 + 
    (72*H[{0, 0}, {12, 3}, {0, 0}, {3, 0}, y])/5 + 
    (144*H[{0, 0}, {12, 3}, {0, 0}, {3, 1}, y])/5 - 
    (288*H[{0, 0}, {12, 3}, {0, 0}, {4, 1}, y])/5 - 
    (72*H[{0, 0}, {12, 3}, {0, 0}, {6, 0}, y])/5 + 
    (144*H[{0, 0}, {12, 3}, {0, 0}, {6, 1}, y])/5 + 
    (144*H[{0, 0}, {12, 3}, {3, 0}, {4, 1}, y])/5 + 
    (288*H[{0, 0}, {12, 3}, {3, 1}, {4, 1}, y])/5 - 
    (144*H[{0, 0}, {12, 3}, {6, 0}, {4, 1}, y])/5 + 
    (288*H[{0, 0}, {12, 3}, {6, 1}, {4, 1}, y])/5 + 
    (72*H[{4, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (144*H[{4, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (288*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y])/5 - 
    (72*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (144*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (144*H[{4, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (288*H[{4, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (576*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (144*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (288*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (288*H[{4, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (576*H[{4, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (288*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (576*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (72*H[{12, 1}, {0, 0}, {0, 0}, {3, 0}, y])/5 - 
    (72*H[{12, 1}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (72*H[{12, 1}, {0, 0}, {0, 0}, {6, 0}, y])/5 - 
    (72*H[{12, 1}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (144*H[{12, 1}, {0, 0}, {3, 0}, {4, 1}, y])/5 - 
    (144*H[{12, 1}, {0, 0}, {3, 1}, {4, 1}, y])/5 + 
    (288*H[{12, 1}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (144*H[{12, 1}, {0, 0}, {6, 0}, {4, 1}, y])/5 - 
    (144*H[{12, 1}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (288*H[{12, 1}, {3, 0}, {4, 1}, {4, 1}, y])/5 - 
    (288*H[{12, 1}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (288*H[{12, 1}, {6, 0}, {4, 1}, {4, 1}, y])/5 - 
    (288*H[{12, 1}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (72*H[{12, 3}, {0, 0}, {0, 0}, {3, 0}, y])/5 + 
    (144*H[{12, 3}, {0, 0}, {0, 0}, {3, 1}, y])/5 - 
    (72*H[{12, 3}, {0, 0}, {0, 0}, {6, 0}, y])/5 + 
    (144*H[{12, 3}, {0, 0}, {0, 0}, {6, 1}, y])/5 + 
    (144*H[{12, 3}, {0, 0}, {3, 0}, {4, 1}, y])/5 + 
    (288*H[{12, 3}, {0, 0}, {3, 1}, {4, 1}, y])/5 - 
    (576*H[{12, 3}, {0, 0}, {4, 1}, {4, 1}, y])/5 - 
    (144*H[{12, 3}, {0, 0}, {6, 0}, {4, 1}, y])/5 + 
    (288*H[{12, 3}, {0, 0}, {6, 1}, {4, 1}, y])/5 + 
    (288*H[{12, 3}, {3, 0}, {4, 1}, {4, 1}, y])/5 + 
    (576*H[{12, 3}, {3, 1}, {4, 1}, {4, 1}, y])/5 - 
    (288*H[{12, 3}, {6, 0}, {4, 1}, {4, 1}, y])/5 + 
    (576*H[{12, 3}, {6, 1}, {4, 1}, {4, 1}, y])/5 + 
    (3*Pi^2*H[{12, 1}, y]*Log[y])/5 - (243*S2*H[{12, 1}, y]*Log[y])/5 - 
    (6*Pi^2*H[{12, 3}, y]*Log[y])/5 + (144*H[{0, 0}, {0, 0}, {3, 0}, y]*
      Log[y])/5 + (288*H[{0, 0}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    (432*H[{0, 0}, {0, 0}, {4, 1}, y]*Log[y])/5 - 
    (144*H[{0, 0}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (288*H[{0, 0}, {0, 0}, {6, 1}, y]*Log[y])/5 + 
    (144*H[{0, 0}, {0, 0}, {12, 1}, y]*Log[y])/5 - 
    (288*H[{0, 0}, {0, 0}, {12, 3}, y]*Log[y])/5 + 
    (144*H[{0, 0}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (288*H[{0, 0}, {3, 1}, {4, 1}, y]*Log[y])/5 - 
    (72*H[{0, 0}, {4, 1}, {3, 0}, y]*Log[y])/5 - 
    (144*H[{0, 0}, {4, 1}, {3, 1}, y]*Log[y])/5 + 
    (72*H[{0, 0}, {4, 1}, {6, 0}, y]*Log[y])/5 - 
    (144*H[{0, 0}, {4, 1}, {6, 1}, y]*Log[y])/5 - 
    (144*H[{0, 0}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (288*H[{0, 0}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (72*H[{0, 0}, {12, 1}, {3, 0}, y]*Log[y])/5 + 
    (72*H[{0, 0}, {12, 1}, {3, 1}, y]*Log[y])/5 + 
    (72*H[{0, 0}, {12, 1}, {6, 0}, y]*Log[y])/5 + 
    (72*H[{0, 0}, {12, 1}, {6, 1}, y]*Log[y])/5 - 
    (72*H[{0, 0}, {12, 3}, {3, 0}, y]*Log[y])/5 - 
    (144*H[{0, 0}, {12, 3}, {3, 1}, y]*Log[y])/5 + 
    (72*H[{0, 0}, {12, 3}, {6, 0}, y]*Log[y])/5 - 
    (144*H[{0, 0}, {12, 3}, {6, 1}, y]*Log[y])/5 - 
    (72*H[{4, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (144*H[{4, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (288*H[{4, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (72*H[{4, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (144*H[{4, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (144*H[{4, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (288*H[{4, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (144*H[{4, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (288*H[{4, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (72*H[{12, 1}, {0, 0}, {3, 0}, y]*Log[y])/5 + 
    (72*H[{12, 1}, {0, 0}, {3, 1}, y]*Log[y])/5 - 
    (144*H[{12, 1}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (72*H[{12, 1}, {0, 0}, {6, 0}, y]*Log[y])/5 + 
    (72*H[{12, 1}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (144*H[{12, 1}, {3, 0}, {4, 1}, y]*Log[y])/5 + 
    (144*H[{12, 1}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (144*H[{12, 1}, {6, 0}, {4, 1}, y]*Log[y])/5 + 
    (144*H[{12, 1}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (72*H[{12, 3}, {0, 0}, {3, 0}, y]*Log[y])/5 - 
    (144*H[{12, 3}, {0, 0}, {3, 1}, y]*Log[y])/5 + 
    (288*H[{12, 3}, {0, 0}, {4, 1}, y]*Log[y])/5 + 
    (72*H[{12, 3}, {0, 0}, {6, 0}, y]*Log[y])/5 - 
    (144*H[{12, 3}, {0, 0}, {6, 1}, y]*Log[y])/5 - 
    (144*H[{12, 3}, {3, 0}, {4, 1}, y]*Log[y])/5 - 
    (288*H[{12, 3}, {3, 1}, {4, 1}, y]*Log[y])/5 + 
    (144*H[{12, 3}, {6, 0}, {4, 1}, y]*Log[y])/5 - 
    (288*H[{12, 3}, {6, 1}, {4, 1}, y]*Log[y])/5 - 
    (36*H[{0, 0}, {3, 0}, y]*Log[y]^2)/5 - (72*H[{0, 0}, {3, 1}, y]*Log[y]^2)/
     5 + (144*H[{0, 0}, {4, 1}, y]*Log[y]^2)/5 + 
    (36*H[{0, 0}, {6, 0}, y]*Log[y]^2)/5 - (72*H[{0, 0}, {6, 1}, y]*Log[y]^2)/
     5 - (72*H[{0, 0}, {12, 1}, y]*Log[y]^2)/5 + 
    (144*H[{0, 0}, {12, 3}, y]*Log[y]^2)/5 + 
    (36*H[{4, 1}, {3, 0}, y]*Log[y]^2)/5 + (72*H[{4, 1}, {3, 1}, y]*Log[y]^2)/
     5 - (36*H[{4, 1}, {6, 0}, y]*Log[y]^2)/5 + 
    (72*H[{4, 1}, {6, 1}, y]*Log[y]^2)/5 + 
    (36*H[{12, 1}, {3, 0}, y]*Log[y]^2)/5 - 
    (36*H[{12, 1}, {3, 1}, y]*Log[y]^2)/5 - 
    (36*H[{12, 1}, {6, 0}, y]*Log[y]^2)/5 - 
    (36*H[{12, 1}, {6, 1}, y]*Log[y]^2)/5 + 
    (36*H[{12, 3}, {3, 0}, y]*Log[y]^2)/5 + 
    (72*H[{12, 3}, {3, 1}, y]*Log[y]^2)/5 - 
    (36*H[{12, 3}, {6, 0}, y]*Log[y]^2)/5 + 
    (72*H[{12, 3}, {6, 1}, y]*Log[y]^2)/5 - (24*H[{4, 1}, y]*Log[y]^3)/5 + 
    (24*H[{12, 1}, y]*Log[y]^3)/5 - (48*H[{12, 3}, y]*Log[y]^3)/5 - 
    (27*Zeta[3])/10 - (36*H[{4, 1}, y]*Zeta[3])/5 - 
    (24*H[{12, 1}, y]*Zeta[3])/5 + (36*H[{12, 3}, y]*Zeta[3])/5}, 0, 2, 1]}


==> anc/gC.m <==
{SeriesData[ep, 0, {9, 27 + 72*H[{4, 1}, y] - 36*Log[y], 
   63 + (9*Pi^2)/4 + 216*H[{4, 1}, y] + 576*H[{4, 1}, {4, 1}, y] - 
    108*Log[y] - 288*H[{4, 1}, y]*Log[y] + 72*Log[y]^2, 
   135 + (27*Pi^2)/4 + 504*H[{4, 1}, y] + 18*Pi^2*H[{4, 1}, y] + 
    1728*H[{4, 1}, {4, 1}, y] + 4608*H[{4, 1}, {4, 1}, {4, 1}, y] - 
    252*Log[y] - 9*Pi^2*Log[y] - 864*H[{4, 1}, y]*Log[y] - 
    2304*H[{4, 1}, {4, 1}, y]*Log[y] + 216*Log[y]^2 + 
    576*H[{4, 1}, y]*Log[y]^2 - 96*Log[y]^3 - 9*Zeta[3], 
   279 + (63*Pi^2)/4 + (57*Pi^4)/160 + 1080*H[{4, 1}, y] + 
    54*Pi^2*H[{4, 1}, y] + 4032*H[{4, 1}, {4, 1}, y] + 
    144*Pi^2*H[{4, 1}, {4, 1}, y] + 13824*H[{4, 1}, {4, 1}, {4, 1}, y] + 
    36864*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 
    (504 + 18*Pi^2 + 1728*H[{4, 1}, y] + 4608*H[{4, 1}, {4, 1}, y])*
     Log[y]^2 + (-288 - 768*H[{4, 1}, y])*Log[y]^3 + 96*Log[y]^4 + 
    (-27 - 72*H[{4, 1}, y])*Zeta[3] + 
    Log[y]*(-540 - 27*Pi^2 - 2016*H[{4, 1}, y] - 72*Pi^2*H[{4, 1}, y] - 
      6912*H[{4, 1}, {4, 1}, y] - 18432*H[{4, 1}, {4, 1}, {4, 1}, y] + 
      36*Zeta[3])}, -4, 1, 1], SeriesData[ep, 0, 
  {9, 27 + 108*H[{4, 1}, y] - 54*Log[y], 63 + (9*Pi^2)/4 + 324*H[{4, 1}, y] + 
    1296*H[{4, 1}, {4, 1}, y] - 162*Log[y] - 648*H[{4, 1}, y]*Log[y] + 
    162*Log[y]^2, 135 + (27*Pi^2)/4 + 756*H[{4, 1}, y] + 
    27*Pi^2*H[{4, 1}, y] + 3888*H[{4, 1}, {4, 1}, y] + 
    15552*H[{4, 1}, {4, 1}, {4, 1}, y] - 378*Log[y] - (27*Pi^2*Log[y])/2 - 
    1944*H[{4, 1}, y]*Log[y] - 7776*H[{4, 1}, {4, 1}, y]*Log[y] + 
    486*Log[y]^2 + 1944*H[{4, 1}, y]*Log[y]^2 - 324*Log[y]^3 - 9*Zeta[3], 
   279 + (63*Pi^2)/4 + (57*Pi^4)/160 + 1620*H[{4, 1}, y] + 
    81*Pi^2*H[{4, 1}, y] + 9072*H[{4, 1}, {4, 1}, y] + 
    324*Pi^2*H[{4, 1}, {4, 1}, y] + 46656*H[{4, 1}, {4, 1}, {4, 1}, y] + 
    186624*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 
    (1134 + (81*Pi^2)/2 + 5832*H[{4, 1}, y] + 23328*H[{4, 1}, {4, 1}, y])*
     Log[y]^2 + (-972 - 3888*H[{4, 1}, y])*Log[y]^3 + 486*Log[y]^4 + 
    (-27 - 108*H[{4, 1}, y])*Zeta[3] + 
    Log[y]*(-810 - (81*Pi^2)/2 - 4536*H[{4, 1}, y] - 162*Pi^2*H[{4, 1}, y] - 
      23328*H[{4, 1}, {4, 1}, y] - 93312*H[{4, 1}, {4, 1}, {4, 1}, y] + 
      54*Zeta[3])}, -4, 1, 1], SeriesData[ep, 0, 
  {9, 27 + 36*H[{4, 1}, y] - 18*Log[y], 63 + (9*Pi^2)/4 + 108*H[{4, 1}, y] + 
    144*H[{4, 1}, {4, 1}, y] - 54*Log[y] - 72*H[{4, 1}, y]*Log[y] + 
    18*Log[y]^2, 135 + (27*Pi^2)/4 + 252*H[{4, 1}, y] + 9*Pi^2*H[{4, 1}, y] + 
    432*H[{4, 1}, {4, 1}, y] + 576*H[{4, 1}, {4, 1}, {4, 1}, y] - 
    126*Log[y] - (9*Pi^2*Log[y])/2 - 216*H[{4, 1}, y]*Log[y] - 
    288*H[{4, 1}, {4, 1}, y]*Log[y] + 54*Log[y]^2 + 
    72*H[{4, 1}, y]*Log[y]^2 - 12*Log[y]^3 - 9*Zeta[3], 
   279 + (63*Pi^2)/4 + (57*Pi^4)/160 + 540*H[{4, 1}, y] + 
    27*Pi^2*H[{4, 1}, y] + 1008*H[{4, 1}, {4, 1}, y] + 
    36*Pi^2*H[{4, 1}, {4, 1}, y] + 1728*H[{4, 1}, {4, 1}, {4, 1}, y] + 
    2304*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 
    (126 + (9*Pi^2)/2 + 216*H[{4, 1}, y] + 288*H[{4, 1}, {4, 1}, y])*
     Log[y]^2 + (-36 - 48*H[{4, 1}, y])*Log[y]^3 + 6*Log[y]^4 + 
    (-27 - 36*H[{4, 1}, y])*Zeta[3] + Log[y]*(-270 - (27*Pi^2)/2 - 
      504*H[{4, 1}, y] - 18*Pi^2*H[{4, 1}, y] - 864*H[{4, 1}, {4, 1}, y] - 
      1152*H[{4, 1}, {4, 1}, {4, 1}, y] + 18*Zeta[3])}, -4, 1, 1], 
 SeriesData[ep, 0, {Pi^2/2 - 24*H[{0, 0}, {4, 1}, y] + 6*Log[y]^2, 
   (3*Pi^2)/2 - Pi^2*H[{1, 0}, y] - Pi^2*H[{2, 0}, y] + 4*Pi^2*H[{4, 1}, y] - 
    72*H[{0, 0}, {4, 1}, y] - 24*H[{0, 0}, {0, 0}, {1, 0}, y] - 
    24*H[{0, 0}, {0, 0}, {2, 0}, y] - 96*H[{0, 0}, {0, 0}, {4, 1}, y] - 
    480*H[{0, 0}, {4, 1}, {4, 1}, y] + 48*H[{1, 0}, {0, 0}, {4, 1}, y] + 
    48*H[{2, 0}, {0, 0}, {4, 1}, y] - 192*H[{4, 1}, {0, 0}, {4, 1}, y] - 
    Pi^2*Log[y] + 24*H[{0, 0}, {1, 0}, y]*Log[y] + 
    24*H[{0, 0}, {2, 0}, y]*Log[y] + 144*H[{0, 0}, {4, 1}, y]*Log[y] + 
    18*Log[y]^2 - 12*H[{1, 0}, y]*Log[y]^2 - 12*H[{2, 0}, y]*Log[y]^2 + 
    48*H[{4, 1}, y]*Log[y]^2 - 24*Log[y]^3 - 3*Zeta[3], 
   (7*Pi^2)/2 + (11*Pi^4)/40 - 3*Pi^2*H[{1, 0}, y] - 3*Pi^2*H[{2, 0}, y] + 
    12*Pi^2*H[{4, 1}, y] - 168*H[{0, 0}, {4, 1}, y] - 
    6*Pi^2*H[{0, 0}, {4, 1}, y] + 2*Pi^2*H[{1, 0}, {1, 0}, y] + 
    2*Pi^2*H[{1, 0}, {2, 0}, y] - 8*Pi^2*H[{1, 0}, {4, 1}, y] + 
    2*Pi^2*H[{2, 0}, {1, 0}, y] + 2*Pi^2*H[{2, 0}, {2, 0}, y] - 
    8*Pi^2*H[{2, 0}, {4, 1}, y] - 8*Pi^2*H[{4, 1}, {1, 0}, y] - 
    8*Pi^2*H[{4, 1}, {2, 0}, y] + 32*Pi^2*H[{4, 1}, {4, 1}, y] - 
    72*H[{0, 0}, {0, 0}, {1, 0}, y] - 72*H[{0, 0}, {0, 0}, {2, 0}, y] - 
    288*H[{0, 0}, {0, 0}, {4, 1}, y] - 1440*H[{0, 0}, {4, 1}, {4, 1}, y] + 
    144*H[{1, 0}, {0, 0}, {4, 1}, y] + 144*H[{2, 0}, {0, 0}, {4, 1}, y] - 
    576*H[{4, 1}, {0, 0}, {4, 1}, y] - 144*H[{0, 0}, {0, 0}, {0, 0}, {1, 0}, 
      y] - 144*H[{0, 0}, {0, 0}, {0, 0}, {2, 0}, y] - 
    384*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    48*H[{0, 0}, {0, 0}, {1, 0}, {1, 0}, y] + 
    48*H[{0, 0}, {0, 0}, {1, 0}, {2, 0}, y] - 
    192*H[{0, 0}, {0, 0}, {1, 0}, {4, 1}, y] + 
    48*H[{0, 0}, {0, 0}, {2, 0}, {1, 0}, y] + 
    48*H[{0, 0}, {0, 0}, {2, 0}, {2, 0}, y] - 
    192*H[{0, 0}, {0, 0}, {2, 0}, {4, 1}, y] - 
    192*H[{0, 0}, {0, 0}, {4, 1}, {1, 0}, y] - 
    192*H[{0, 0}, {0, 0}, {4, 1}, {2, 0}, y] - 
    1920*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
    48*H[{0, 0}, {1, 0}, {0, 0}, {1, 0}, y] + 
    48*H[{0, 0}, {1, 0}, {0, 0}, {2, 0}, y] + 
    192*H[{0, 0}, {1, 0}, {0, 0}, {4, 1}, y] + 
    48*H[{0, 0}, {2, 0}, {0, 0}, {1, 0}, y] + 
    48*H[{0, 0}, {2, 0}, {0, 0}, {2, 0}, y] + 
    192*H[{0, 0}, {2, 0}, {0, 0}, {4, 1}, y] - 
    192*H[{0, 0}, {4, 1}, {0, 0}, {1, 0}, y] - 
    192*H[{0, 0}, {4, 1}, {0, 0}, {2, 0}, y] - 
    768*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
    7296*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y] + 
    48*H[{1, 0}, {0, 0}, {0, 0}, {1, 0}, y] + 
    48*H[{1, 0}, {0, 0}, {0, 0}, {2, 0}, y] + 
    192*H[{1, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    960*H[{1, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    96*H[{1, 0}, {1, 0}, {0, 0}, {4, 1}, y] - 
    96*H[{1, 0}, {2, 0}, {0, 0}, {4, 1}, y] + 
    384*H[{1, 0}, {4, 1}, {0, 0}, {4, 1}, y] + 
    48*H[{2, 0}, {0, 0}, {0, 0}, {1, 0}, y] + 
    48*H[{2, 0}, {0, 0}, {0, 0}, {2, 0}, y] + 
    192*H[{2, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    960*H[{2, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    96*H[{2, 0}, {1, 0}, {0, 0}, {4, 1}, y] - 
    96*H[{2, 0}, {2, 0}, {0, 0}, {4, 1}, y] + 
    384*H[{2, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
    192*H[{4, 1}, {0, 0}, {0, 0}, {1, 0}, y] - 
    192*H[{4, 1}, {0, 0}, {0, 0}, {2, 0}, y] - 
    768*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y] - 
    3840*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y] + 
    384*H[{4, 1}, {1, 0}, {0, 0}, {4, 1}, y] + 
    384*H[{4, 1}, {2, 0}, {0, 0}, {4, 1}, y] - 
    1536*H[{4, 1}, {4, 1}, {0, 0}, {4, 1}, y] + 
    (42 + (5*Pi^2)/2 - 36*H[{1, 0}, y] - 36*H[{2, 0}, y] + 144*H[{4, 1}, y] - 
      120*H[{0, 0}, {1, 0}, y] - 120*H[{0, 0}, {2, 0}, y] - 
      432*H[{0, 0}, {4, 1}, y] + 24*H[{1, 0}, {1, 0}, y] + 
      24*H[{1, 0}, {2, 0}, y] - 96*H[{1, 0}, {4, 1}, y] + 
      24*H[{2, 0}, {1, 0}, y] + 24*H[{2, 0}, {2, 0}, y] - 
      96*H[{2, 0}, {4, 1}, y] - 96*H[{4, 1}, {1, 0}, y] - 
      96*H[{4, 1}, {2, 0}, y] + 384*H[{4, 1}, {4, 1}, y])*Log[y]^2 + 
    (-72 + 48*H[{1, 0}, y] + 48*H[{2, 0}, y] - 192*H[{4, 1}, y])*Log[y]^3 + 
    50*Log[y]^4 + (-9 + 6*H[{1, 0}, y] + 6*H[{2, 0}, y] - 24*H[{4, 1}, y])*
     Zeta[3] + Log[y]*(-3*Pi^2 + 2*Pi^2*H[{1, 0}, y] + 2*Pi^2*H[{2, 0}, y] - 
      8*Pi^2*H[{4, 1}, y] + 72*H[{0, 0}, {1, 0}, y] + 
      72*H[{0, 0}, {2, 0}, y] + 432*H[{0, 0}, {4, 1}, y] + 
      192*H[{0, 0}, {0, 0}, {1, 0}, y] + 192*H[{0, 0}, {0, 0}, {2, 0}, y] + 
      576*H[{0, 0}, {0, 0}, {4, 1}, y] - 48*H[{0, 0}, {1, 0}, {1, 0}, y] - 
      48*H[{0, 0}, {1, 0}, {2, 0}, y] + 192*H[{0, 0}, {1, 0}, {4, 1}, y] - 
      48*H[{0, 0}, {2, 0}, {1, 0}, y] - 48*H[{0, 0}, {2, 0}, {2, 0}, y] + 
      192*H[{0, 0}, {2, 0}, {4, 1}, y] + 192*H[{0, 0}, {4, 1}, {1, 0}, y] + 
      192*H[{0, 0}, {4, 1}, {2, 0}, y] + 2880*H[{0, 0}, {4, 1}, {4, 1}, y] - 
      48*H[{1, 0}, {0, 0}, {1, 0}, y] - 48*H[{1, 0}, {0, 0}, {2, 0}, y] - 
      288*H[{1, 0}, {0, 0}, {4, 1}, y] - 48*H[{2, 0}, {0, 0}, {1, 0}, y] - 
      48*H[{2, 0}, {0, 0}, {2, 0}, y] - 288*H[{2, 0}, {0, 0}, {4, 1}, y] + 
      192*H[{4, 1}, {0, 0}, {1, 0}, y] + 192*H[{4, 1}, {0, 0}, {2, 0}, y] + 
      1152*H[{4, 1}, {0, 0}, {4, 1}, y] + 6*Zeta[3])}, -2, 1, 1], 
 SeriesData[ep, 0, {-64/5, (-192*(1 + 4*H[{4, 1}, y] - 2*Log[y]))/5, 
   (-16*(28 + Pi^2 + 144*H[{4, 1}, y] + 576*H[{4, 1}, {4, 1}, y] - 
      72*Log[y] - 288*H[{4, 1}, y]*Log[y] + 72*Log[y]^2))/5, 
   (-16*(60 + 3*Pi^2 + 336*H[{4, 1}, y] + 12*Pi^2*H[{4, 1}, y] + 
      1728*H[{4, 1}, {4, 1}, y] + 6912*H[{4, 1}, {4, 1}, {4, 1}, y] - 
      168*Log[y] - 6*Pi^2*Log[y] - 864*H[{4, 1}, y]*Log[y] - 
      3456*H[{4, 1}, {4, 1}, y]*Log[y] + 216*Log[y]^2 + 
      864*H[{4, 1}, y]*Log[y]^2 - 144*Log[y]^3 - 11*Zeta[3]))/5, 
   (-2*(14880 - 360*B4 + 840*Pi^2 + 61*Pi^4 + 86400*H[{4, 1}, y] + 
      4320*Pi^2*H[{4, 1}, y] + 483840*H[{4, 1}, {4, 1}, y] + 
      17280*Pi^2*H[{4, 1}, {4, 1}, y] + 2488320*H[{4, 1}, {4, 1}, {4, 1}, 
        y] + 9953280*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] - 43200*Log[y] - 
      2160*Pi^2*Log[y] - 241920*H[{4, 1}, y]*Log[y] - 
      8640*Pi^2*H[{4, 1}, y]*Log[y] - 1244160*H[{4, 1}, {4, 1}, y]*Log[y] - 
      4976640*H[{4, 1}, {4, 1}, {4, 1}, y]*Log[y] + 60480*Log[y]^2 + 
      2160*Pi^2*Log[y]^2 + 311040*H[{4, 1}, y]*Log[y]^2 + 
      1244160*H[{4, 1}, {4, 1}, y]*Log[y]^2 - 51840*Log[y]^3 - 
      207360*H[{4, 1}, y]*Log[y]^3 + 25920*Log[y]^4 - 3960*Zeta[3] - 
      15840*H[{4, 1}, y]*Zeta[3] + 7920*Log[y]*Zeta[3]))/75}, -4, 1, 1], 
 SeriesData[ep, 0, {Pi^2/2 - 24*H[{0, 0}, {4, 1}, y] + 6*Log[y]^2, 
   (3*Pi^2)/2 - Pi^2*H[{1, 0}, y] - Pi^2*H[{2, 0}, y] + 2*Pi^2*H[{4, 1}, y] - 
    72*H[{0, 0}, {4, 1}, y] - 24*H[{0, 0}, {0, 0}, {1, 0}, y] - 
    24*H[{0, 0}, {0, 0}, {2, 0}, y] - 96*H[{0, 0}, {0, 0}, {4, 1}, y] - 
    288*H[{0, 0}, {4, 1}, {4, 1}, y] + 48*H[{1, 0}, {0, 0}, {4, 1}, y] + 
    48*H[{2, 0}, {0, 0}, {4, 1}, y] - 96*H[{4, 1}, {0, 0}, {4, 1}, y] + 
    24*H[{0, 0}, {1, 0}, y]*Log[y] + 24*H[{0, 0}, {2, 0}, y]*Log[y] + 
    96*H[{0, 0}, {4, 1}, y]*Log[y] + 18*Log[y]^2 - 12*H[{1, 0}, y]*Log[y]^2 - 
    12*H[{2, 0}, y]*Log[y]^2 + 24*H[{4, 1}, y]*Log[y]^2 - 12*Log[y]^3 - 
    3*Zeta[3], (7*Pi^2)/2 + (11*Pi^4)/40 - 3*Pi^2*H[{1, 0}, y] - 
    3*Pi^2*H[{2, 0}, y] + 6*Pi^2*H[{4, 1}, y] - 168*H[{0, 0}, {4, 1}, y] - 
    6*Pi^2*H[{0, 0}, {4, 1}, y] + 2*Pi^2*H[{1, 0}, {1, 0}, y] + 
    2*Pi^2*H[{1, 0}, {2, 0}, y] - 4*Pi^2*H[{1, 0}, {4, 1}, y] + 
    2*Pi^2*H[{2, 0}, {1, 0}, y] + 2*Pi^2*H[{2, 0}, {2, 0}, y] - 
    4*Pi^2*H[{2, 0}, {4, 1}, y] - 4*Pi^2*H[{4, 1}, {1, 0}, y] - 
    4*Pi^2*H[{4, 1}, {2, 0}, y] + 8*Pi^2*H[{4, 1}, {4, 1}, y] - 
    72*H[{0, 0}, {0, 0}, {1, 0}, y] - 72*H[{0, 0}, {0, 0}, {2, 0}, y] - 
    288*H[{0, 0}, {0, 0}, {4, 1}, y] - 864*H[{0, 0}, {4, 1}, {4, 1}, y] + 
    144*H[{1, 0}, {0, 0}, {4, 1}, y] + 144*H[{2, 0}, {0, 0}, {4, 1}, y] - 
    288*H[{4, 1}, {0, 0}, {4, 1}, y] - 144*H[{0, 0}, {0, 0}, {0, 0}, {1, 0}, 
      y] - 144*H[{0, 0}, {0, 0}, {0, 0}, {2, 0}, y] - 
    384*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    48*H[{0, 0}, {0, 0}, {1, 0}, {1, 0}, y] + 
    48*H[{0, 0}, {0, 0}, {1, 0}, {2, 0}, y] - 
    96*H[{0, 0}, {0, 0}, {1, 0}, {4, 1}, y] + 
    48*H[{0, 0}, {0, 0}, {2, 0}, {1, 0}, y] + 
    48*H[{0, 0}, {0, 0}, {2, 0}, {2, 0}, y] - 
    96*H[{0, 0}, {0, 0}, {2, 0}, {4, 1}, y] - 
    96*H[{0, 0}, {0, 0}, {4, 1}, {1, 0}, y] - 
    96*H[{0, 0}, {0, 0}, {4, 1}, {2, 0}, y] - 
    1152*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
    48*H[{0, 0}, {1, 0}, {0, 0}, {1, 0}, y] + 
    48*H[{0, 0}, {1, 0}, {0, 0}, {2, 0}, y] + 
    192*H[{0, 0}, {1, 0}, {0, 0}, {4, 1}, y] + 
    48*H[{0, 0}, {2, 0}, {0, 0}, {1, 0}, y] + 
    48*H[{0, 0}, {2, 0}, {0, 0}, {2, 0}, y] + 
    192*H[{0, 0}, {2, 0}, {0, 0}, {4, 1}, y] - 
    96*H[{0, 0}, {4, 1}, {0, 0}, {1, 0}, y] - 
    96*H[{0, 0}, {4, 1}, {0, 0}, {2, 0}, y] - 
    384*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
    2688*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y] + 
    48*H[{1, 0}, {0, 0}, {0, 0}, {1, 0}, y] + 
    48*H[{1, 0}, {0, 0}, {0, 0}, {2, 0}, y] + 
    192*H[{1, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    576*H[{1, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    96*H[{1, 0}, {1, 0}, {0, 0}, {4, 1}, y] - 
    96*H[{1, 0}, {2, 0}, {0, 0}, {4, 1}, y] + 
    192*H[{1, 0}, {4, 1}, {0, 0}, {4, 1}, y] + 
    48*H[{2, 0}, {0, 0}, {0, 0}, {1, 0}, y] + 
    48*H[{2, 0}, {0, 0}, {0, 0}, {2, 0}, y] + 
    192*H[{2, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    576*H[{2, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    96*H[{2, 0}, {1, 0}, {0, 0}, {4, 1}, y] - 
    96*H[{2, 0}, {2, 0}, {0, 0}, {4, 1}, y] + 
    192*H[{2, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
    96*H[{4, 1}, {0, 0}, {0, 0}, {1, 0}, y] - 
    96*H[{4, 1}, {0, 0}, {0, 0}, {2, 0}, y] - 
    384*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y] - 
    1152*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y] + 
    192*H[{4, 1}, {1, 0}, {0, 0}, {4, 1}, y] + 
    192*H[{4, 1}, {2, 0}, {0, 0}, {4, 1}, y] - 
    384*H[{4, 1}, {4, 1}, {0, 0}, {4, 1}, y] + 
    (72*H[{0, 0}, {1, 0}, y] + 72*H[{0, 0}, {2, 0}, y] + 
      288*H[{0, 0}, {4, 1}, y] + 144*H[{0, 0}, {0, 0}, {1, 0}, y] + 
      144*H[{0, 0}, {0, 0}, {2, 0}, y] + 384*H[{0, 0}, {0, 0}, {4, 1}, y] - 
      48*H[{0, 0}, {1, 0}, {1, 0}, y] - 48*H[{0, 0}, {1, 0}, {2, 0}, y] + 
      96*H[{0, 0}, {1, 0}, {4, 1}, y] - 48*H[{0, 0}, {2, 0}, {1, 0}, y] - 
      48*H[{0, 0}, {2, 0}, {2, 0}, y] + 96*H[{0, 0}, {2, 0}, {4, 1}, y] + 
      96*H[{0, 0}, {4, 1}, {1, 0}, y] + 96*H[{0, 0}, {4, 1}, {2, 0}, y] + 
      1152*H[{0, 0}, {4, 1}, {4, 1}, y] - 48*H[{1, 0}, {0, 0}, {1, 0}, y] - 
      48*H[{1, 0}, {0, 0}, {2, 0}, y] - 192*H[{1, 0}, {0, 0}, {4, 1}, y] - 
      48*H[{2, 0}, {0, 0}, {1, 0}, y] - 48*H[{2, 0}, {0, 0}, {2, 0}, y] - 
      192*H[{2, 0}, {0, 0}, {4, 1}, y] + 96*H[{4, 1}, {0, 0}, {1, 0}, y] + 
      96*H[{4, 1}, {0, 0}, {2, 0}, y] + 384*H[{4, 1}, {0, 0}, {4, 1}, y])*
     Log[y] + (42 + (3*Pi^2)/2 - 36*H[{1, 0}, y] - 36*H[{2, 0}, y] + 
      72*H[{4, 1}, y] - 72*H[{0, 0}, {1, 0}, y] - 72*H[{0, 0}, {2, 0}, y] - 
      192*H[{0, 0}, {4, 1}, y] + 24*H[{1, 0}, {1, 0}, y] + 
      24*H[{1, 0}, {2, 0}, y] - 48*H[{1, 0}, {4, 1}, y] + 
      24*H[{2, 0}, {1, 0}, y] + 24*H[{2, 0}, {2, 0}, y] - 
      48*H[{2, 0}, {4, 1}, y] - 48*H[{4, 1}, {1, 0}, y] - 
      48*H[{4, 1}, {2, 0}, y] + 96*H[{4, 1}, {4, 1}, y])*Log[y]^2 + 
    (-36 + 24*H[{1, 0}, y] + 24*H[{2, 0}, y] - 48*H[{4, 1}, y])*Log[y]^3 + 
    14*Log[y]^4 + (-9 + 6*H[{1, 0}, y] + 6*H[{2, 0}, y] - 12*H[{4, 1}, y])*
     Zeta[3]}, -2, 1, 1], SeriesData[ep, 0, 
  {-32*H[{0, 0}, {0, 0}, {4, 1}, y] + (2*Pi^2*Log[y])/3 + (8*Log[y]^3)/3 + 
    3*Zeta[3], B4 + (13*Pi^4)/180 + (4*Pi^2*H[{0, 0}, {1, 0}, y])/3 + 
    (4*Pi^2*H[{0, 0}, {2, 0}, y])/3 - 96*H[{0, 0}, {0, 0}, {4, 1}, y] - 
    32*H[{0, 0}, {0, 0}, {0, 0}, {1, 0}, y] - 
    32*H[{0, 0}, {0, 0}, {0, 0}, {2, 0}, y] - 
    320*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
    640*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {1, 0}, {0, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {2, 0}, {0, 0}, {4, 1}, y] - 
    256*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] + 
    128*H[{1, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    128*H[{2, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
    256*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y] + 
    ((-2*Pi^2)/3 + 16*H[{0, 0}, {1, 0}, y] + 16*H[{0, 0}, {2, 0}, y])*
     Log[y]^2 + (8 - (32*H[{1, 0}, y])/3 - (32*H[{2, 0}, y])/3 + 
      (64*H[{4, 1}, y])/3)*Log[y]^3 - 8*Log[y]^4 + 
    Log[y]*(2*Pi^2 - (8*Pi^2*H[{1, 0}, y])/3 - (8*Pi^2*H[{2, 0}, y])/3 + 
      (16*Pi^2*H[{4, 1}, y])/3 + 192*H[{0, 0}, {0, 0}, {4, 1}, y] - 
      18*Zeta[3]) + (9 - 12*H[{1, 0}, y] - 12*H[{2, 0}, y] + 52*H[{4, 1}, y])*
     Zeta[3]}, -1, 1, 1], SeriesData[ep, 0, 
  {16*H[{0, 0}, {0, 0}, {3, 0}, y] + 32*H[{0, 0}, {0, 0}, {3, 1}, y] + 
    16*H[{0, 0}, {0, 0}, {6, 0}, y] - 32*H[{0, 0}, {0, 0}, {6, 1}, y] + 
    32*H[{0, 0}, {3, 0}, {4, 1}, y] + 64*H[{0, 0}, {3, 1}, {4, 1}, y] + 
    32*H[{0, 0}, {6, 0}, {4, 1}, y] - 64*H[{0, 0}, {6, 1}, {4, 1}, y] + 
    64*H[{3, 0}, {4, 1}, {4, 1}, y] + 128*H[{3, 1}, {4, 1}, {4, 1}, y] + 
    64*H[{6, 0}, {4, 1}, {4, 1}, y] - 128*H[{6, 1}, {4, 1}, {4, 1}, y] - 
    16*H[{0, 0}, {3, 0}, y]*Log[y] - 32*H[{0, 0}, {3, 1}, y]*Log[y] - 
    16*H[{0, 0}, {6, 0}, y]*Log[y] + 32*H[{0, 0}, {6, 1}, y]*Log[y] - 
    32*H[{3, 0}, {4, 1}, y]*Log[y] - 64*H[{3, 1}, {4, 1}, y]*Log[y] - 
    32*H[{6, 0}, {4, 1}, y]*Log[y] + 64*H[{6, 1}, {4, 1}, y]*Log[y] + 
    8*H[{3, 0}, y]*Log[y]^2 + 16*H[{3, 1}, y]*Log[y]^2 + 
    8*H[{6, 0}, y]*Log[y]^2 - 16*H[{6, 1}, y]*Log[y]^2, 
   48*H[{0, 0}, {0, 0}, {3, 0}, y] + 96*H[{0, 0}, {0, 0}, {3, 1}, y] + 
    48*H[{0, 0}, {0, 0}, {6, 0}, y] - 96*H[{0, 0}, {0, 0}, {6, 1}, y] + 
    96*H[{0, 0}, {3, 0}, {4, 1}, y] + 192*H[{0, 0}, {3, 1}, {4, 1}, y] + 
    96*H[{0, 0}, {6, 0}, {4, 1}, y] - 192*H[{0, 0}, {6, 1}, {4, 1}, y] + 
    192*H[{3, 0}, {4, 1}, {4, 1}, y] + 384*H[{3, 1}, {4, 1}, {4, 1}, y] + 
    192*H[{6, 0}, {4, 1}, {4, 1}, y] - 384*H[{6, 1}, {4, 1}, {4, 1}, y] - 
    96*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, y] - 
    192*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y] - 
    96*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y] + 
    192*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y] - 
    32*H[{0, 0}, {0, 0}, {3, 0}, {3, 0}, y] - 
    64*H[{0, 0}, {0, 0}, {3, 0}, {3, 1}, y] + 
    128*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {0, 0}, {3, 0}, {6, 0}, y] - 
    128*H[{0, 0}, {0, 0}, {3, 0}, {6, 1}, y] - 
    64*H[{0, 0}, {0, 0}, {3, 1}, {3, 0}, y] - 
    128*H[{0, 0}, {0, 0}, {3, 1}, {3, 1}, y] + 
    256*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y] + 
    128*H[{0, 0}, {0, 0}, {3, 1}, {6, 0}, y] - 
    256*H[{0, 0}, {0, 0}, {3, 1}, {6, 1}, y] + 
    64*H[{0, 0}, {0, 0}, {4, 1}, {3, 0}, y] + 
    128*H[{0, 0}, {0, 0}, {4, 1}, {3, 1}, y] + 
    64*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y] - 
    128*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y] - 
    64*H[{0, 0}, {0, 0}, {6, 0}, {3, 0}, y] - 
    128*H[{0, 0}, {0, 0}, {6, 0}, {3, 1}, y] + 
    128*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y] + 
    32*H[{0, 0}, {0, 0}, {6, 0}, {6, 0}, y] - 
    64*H[{0, 0}, {0, 0}, {6, 0}, {6, 1}, y] + 
    128*H[{0, 0}, {0, 0}, {6, 1}, {3, 0}, y] + 
    256*H[{0, 0}, {0, 0}, {6, 1}, {3, 1}, y] - 
    256*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y] - 
    64*H[{0, 0}, {0, 0}, {6, 1}, {6, 0}, y] + 
    128*H[{0, 0}, {0, 0}, {6, 1}, {6, 1}, y] - 
    32*H[{0, 0}, {3, 0}, {0, 0}, {3, 0}, y] - 
    64*H[{0, 0}, {3, 0}, {0, 0}, {3, 1}, y] + 
    192*H[{0, 0}, {3, 0}, {0, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {3, 0}, {0, 0}, {6, 0}, y] - 
    128*H[{0, 0}, {3, 0}, {0, 0}, {6, 1}, y] - 
    64*H[{0, 0}, {3, 0}, {3, 0}, {4, 1}, y] - 
    128*H[{0, 0}, {3, 0}, {3, 1}, {4, 1}, y] + 
    512*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y] + 
    128*H[{0, 0}, {3, 0}, {6, 0}, {4, 1}, y] - 
    256*H[{0, 0}, {3, 0}, {6, 1}, {4, 1}, y] - 
    64*H[{0, 0}, {3, 1}, {0, 0}, {3, 0}, y] - 
    128*H[{0, 0}, {3, 1}, {0, 0}, {3, 1}, y] + 
    384*H[{0, 0}, {3, 1}, {0, 0}, {4, 1}, y] + 
    128*H[{0, 0}, {3, 1}, {0, 0}, {6, 0}, y] - 
    256*H[{0, 0}, {3, 1}, {0, 0}, {6, 1}, y] - 
    128*H[{0, 0}, {3, 1}, {3, 0}, {4, 1}, y] - 
    256*H[{0, 0}, {3, 1}, {3, 1}, {4, 1}, y] + 
    1024*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y] + 
    256*H[{0, 0}, {3, 1}, {6, 0}, {4, 1}, y] - 
    512*H[{0, 0}, {3, 1}, {6, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {4, 1}, {0, 0}, {3, 0}, y] + 
    128*H[{0, 0}, {4, 1}, {0, 0}, {3, 1}, y] + 
    64*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y] - 
    128*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y] + 
    128*H[{0, 0}, {4, 1}, {3, 0}, {4, 1}, y] + 
    256*H[{0, 0}, {4, 1}, {3, 1}, {4, 1}, y] + 
    128*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y] - 
    256*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y] - 
    64*H[{0, 0}, {6, 0}, {0, 0}, {3, 0}, y] - 
    128*H[{0, 0}, {6, 0}, {0, 0}, {3, 1}, y] + 
    192*H[{0, 0}, {6, 0}, {0, 0}, {4, 1}, y] + 
    32*H[{0, 0}, {6, 0}, {0, 0}, {6, 0}, y] - 
    64*H[{0, 0}, {6, 0}, {0, 0}, {6, 1}, y] - 
    128*H[{0, 0}, {6, 0}, {3, 0}, {4, 1}, y] - 
    256*H[{0, 0}, {6, 0}, {3, 1}, {4, 1}, y] + 
    512*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {6, 0}, {6, 0}, {4, 1}, y] - 
    128*H[{0, 0}, {6, 0}, {6, 1}, {4, 1}, y] + 
    128*H[{0, 0}, {6, 1}, {0, 0}, {3, 0}, y] + 
    256*H[{0, 0}, {6, 1}, {0, 0}, {3, 1}, y] - 
    384*H[{0, 0}, {6, 1}, {0, 0}, {4, 1}, y] - 
    64*H[{0, 0}, {6, 1}, {0, 0}, {6, 0}, y] + 
    128*H[{0, 0}, {6, 1}, {0, 0}, {6, 1}, y] + 
    256*H[{0, 0}, {6, 1}, {3, 0}, {4, 1}, y] + 
    512*H[{0, 0}, {6, 1}, {3, 1}, {4, 1}, y] - 
    1024*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y] - 
    128*H[{0, 0}, {6, 1}, {6, 0}, {4, 1}, y] + 
    256*H[{0, 0}, {6, 1}, {6, 1}, {4, 1}, y] - 
    32*H[{3, 0}, {0, 0}, {0, 0}, {3, 0}, y] - 
    64*H[{3, 0}, {0, 0}, {0, 0}, {3, 1}, y] + 
    192*H[{3, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    64*H[{3, 0}, {0, 0}, {0, 0}, {6, 0}, y] - 
    128*H[{3, 0}, {0, 0}, {0, 0}, {6, 1}, y] - 
    64*H[{3, 0}, {0, 0}, {3, 0}, {4, 1}, y] - 
    128*H[{3, 0}, {0, 0}, {3, 1}, {4, 1}, y] + 
    384*H[{3, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
    128*H[{3, 0}, {0, 0}, {6, 0}, {4, 1}, y] - 
    256*H[{3, 0}, {0, 0}, {6, 1}, {4, 1}, y] - 
    128*H[{3, 0}, {3, 0}, {4, 1}, {4, 1}, y] - 
    256*H[{3, 0}, {3, 1}, {4, 1}, {4, 1}, y] + 
    1536*H[{3, 0}, {4, 1}, {4, 1}, {4, 1}, y] + 
    256*H[{3, 0}, {6, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{3, 0}, {6, 1}, {4, 1}, {4, 1}, y] - 
    64*H[{3, 1}, {0, 0}, {0, 0}, {3, 0}, y] - 
    128*H[{3, 1}, {0, 0}, {0, 0}, {3, 1}, y] + 
    384*H[{3, 1}, {0, 0}, {0, 0}, {4, 1}, y] + 
    128*H[{3, 1}, {0, 0}, {0, 0}, {6, 0}, y] - 
    256*H[{3, 1}, {0, 0}, {0, 0}, {6, 1}, y] - 
    128*H[{3, 1}, {0, 0}, {3, 0}, {4, 1}, y] - 
    256*H[{3, 1}, {0, 0}, {3, 1}, {4, 1}, y] + 
    768*H[{3, 1}, {0, 0}, {4, 1}, {4, 1}, y] + 
    256*H[{3, 1}, {0, 0}, {6, 0}, {4, 1}, y] - 
    512*H[{3, 1}, {0, 0}, {6, 1}, {4, 1}, y] - 
    256*H[{3, 1}, {3, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{3, 1}, {3, 1}, {4, 1}, {4, 1}, y] + 
    3072*H[{3, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 
    512*H[{3, 1}, {6, 0}, {4, 1}, {4, 1}, y] - 
    1024*H[{3, 1}, {6, 1}, {4, 1}, {4, 1}, y] + 
    64*H[{4, 1}, {0, 0}, {0, 0}, {3, 0}, y] + 
    128*H[{4, 1}, {0, 0}, {0, 0}, {3, 1}, y] + 
    64*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y] - 
    128*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y] + 
    128*H[{4, 1}, {0, 0}, {3, 0}, {4, 1}, y] + 
    256*H[{4, 1}, {0, 0}, {3, 1}, {4, 1}, y] + 
    128*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y] - 
    256*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y] + 
    256*H[{4, 1}, {3, 0}, {4, 1}, {4, 1}, y] + 
    512*H[{4, 1}, {3, 1}, {4, 1}, {4, 1}, y] + 
    256*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y] - 
    64*H[{6, 0}, {0, 0}, {0, 0}, {3, 0}, y] - 
    128*H[{6, 0}, {0, 0}, {0, 0}, {3, 1}, y] + 
    192*H[{6, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    32*H[{6, 0}, {0, 0}, {0, 0}, {6, 0}, y] - 
    64*H[{6, 0}, {0, 0}, {0, 0}, {6, 1}, y] - 
    128*H[{6, 0}, {0, 0}, {3, 0}, {4, 1}, y] - 
    256*H[{6, 0}, {0, 0}, {3, 1}, {4, 1}, y] + 
    384*H[{6, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
    64*H[{6, 0}, {0, 0}, {6, 0}, {4, 1}, y] - 
    128*H[{6, 0}, {0, 0}, {6, 1}, {4, 1}, y] - 
    256*H[{6, 0}, {3, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{6, 0}, {3, 1}, {4, 1}, {4, 1}, y] + 
    1536*H[{6, 0}, {4, 1}, {4, 1}, {4, 1}, y] + 
    128*H[{6, 0}, {6, 0}, {4, 1}, {4, 1}, y] - 
    256*H[{6, 0}, {6, 1}, {4, 1}, {4, 1}, y] + 
    128*H[{6, 1}, {0, 0}, {0, 0}, {3, 0}, y] + 
    256*H[{6, 1}, {0, 0}, {0, 0}, {3, 1}, y] - 
    384*H[{6, 1}, {0, 0}, {0, 0}, {4, 1}, y] - 
    64*H[{6, 1}, {0, 0}, {0, 0}, {6, 0}, y] + 
    128*H[{6, 1}, {0, 0}, {0, 0}, {6, 1}, y] + 
    256*H[{6, 1}, {0, 0}, {3, 0}, {4, 1}, y] + 
    512*H[{6, 1}, {0, 0}, {3, 1}, {4, 1}, y] - 
    768*H[{6, 1}, {0, 0}, {4, 1}, {4, 1}, y] - 
    128*H[{6, 1}, {0, 0}, {6, 0}, {4, 1}, y] + 
    256*H[{6, 1}, {0, 0}, {6, 1}, {4, 1}, y] + 
    512*H[{6, 1}, {3, 0}, {4, 1}, {4, 1}, y] + 
    1024*H[{6, 1}, {3, 1}, {4, 1}, {4, 1}, y] - 
    3072*H[{6, 1}, {4, 1}, {4, 1}, {4, 1}, y] - 
    256*H[{6, 1}, {6, 0}, {4, 1}, {4, 1}, y] + 
    512*H[{6, 1}, {6, 1}, {4, 1}, {4, 1}, y] + 
    (-48*H[{0, 0}, {3, 0}, y] - 96*H[{0, 0}, {3, 1}, y] - 
      48*H[{0, 0}, {6, 0}, y] + 96*H[{0, 0}, {6, 1}, y] - 
      96*H[{3, 0}, {4, 1}, y] - 192*H[{3, 1}, {4, 1}, y] - 
      96*H[{6, 0}, {4, 1}, y] + 192*H[{6, 1}, {4, 1}, y] + 
      32*H[{0, 0}, {0, 0}, {3, 0}, y] + 64*H[{0, 0}, {0, 0}, {3, 1}, y] + 
      32*H[{0, 0}, {0, 0}, {6, 0}, y] - 64*H[{0, 0}, {0, 0}, {6, 1}, y] + 
      32*H[{0, 0}, {3, 0}, {3, 0}, y] + 64*H[{0, 0}, {3, 0}, {3, 1}, y] - 
      256*H[{0, 0}, {3, 0}, {4, 1}, y] - 64*H[{0, 0}, {3, 0}, {6, 0}, y] + 
      128*H[{0, 0}, {3, 0}, {6, 1}, y] + 64*H[{0, 0}, {3, 1}, {3, 0}, y] + 
      128*H[{0, 0}, {3, 1}, {3, 1}, y] - 512*H[{0, 0}, {3, 1}, {4, 1}, y] - 
      128*H[{0, 0}, {3, 1}, {6, 0}, y] + 256*H[{0, 0}, {3, 1}, {6, 1}, y] - 
      64*H[{0, 0}, {4, 1}, {3, 0}, y] - 128*H[{0, 0}, {4, 1}, {3, 1}, y] - 
      64*H[{0, 0}, {4, 1}, {6, 0}, y] + 128*H[{0, 0}, {4, 1}, {6, 1}, y] + 
      64*H[{0, 0}, {6, 0}, {3, 0}, y] + 128*H[{0, 0}, {6, 0}, {3, 1}, y] - 
      256*H[{0, 0}, {6, 0}, {4, 1}, y] - 32*H[{0, 0}, {6, 0}, {6, 0}, y] + 
      64*H[{0, 0}, {6, 0}, {6, 1}, y] - 128*H[{0, 0}, {6, 1}, {3, 0}, y] - 
      256*H[{0, 0}, {6, 1}, {3, 1}, y] + 512*H[{0, 0}, {6, 1}, {4, 1}, y] + 
      64*H[{0, 0}, {6, 1}, {6, 0}, y] - 128*H[{0, 0}, {6, 1}, {6, 1}, y] + 
      32*H[{3, 0}, {0, 0}, {3, 0}, y] + 64*H[{3, 0}, {0, 0}, {3, 1}, y] - 
      192*H[{3, 0}, {0, 0}, {4, 1}, y] - 64*H[{3, 0}, {0, 0}, {6, 0}, y] + 
      128*H[{3, 0}, {0, 0}, {6, 1}, y] + 64*H[{3, 0}, {3, 0}, {4, 1}, y] + 
      128*H[{3, 0}, {3, 1}, {4, 1}, y] - 768*H[{3, 0}, {4, 1}, {4, 1}, y] - 
      128*H[{3, 0}, {6, 0}, {4, 1}, y] + 256*H[{3, 0}, {6, 1}, {4, 1}, y] + 
      64*H[{3, 1}, {0, 0}, {3, 0}, y] + 128*H[{3, 1}, {0, 0}, {3, 1}, y] - 
      384*H[{3, 1}, {0, 0}, {4, 1}, y] - 128*H[{3, 1}, {0, 0}, {6, 0}, y] + 
      256*H[{3, 1}, {0, 0}, {6, 1}, y] + 128*H[{3, 1}, {3, 0}, {4, 1}, y] + 
      256*H[{3, 1}, {3, 1}, {4, 1}, y] - 1536*H[{3, 1}, {4, 1}, {4, 1}, y] - 
      256*H[{3, 1}, {6, 0}, {4, 1}, y] + 512*H[{3, 1}, {6, 1}, {4, 1}, y] - 
      64*H[{4, 1}, {0, 0}, {3, 0}, y] - 128*H[{4, 1}, {0, 0}, {3, 1}, y] - 
      64*H[{4, 1}, {0, 0}, {6, 0}, y] + 128*H[{4, 1}, {0, 0}, {6, 1}, y] - 
      128*H[{4, 1}, {3, 0}, {4, 1}, y] - 256*H[{4, 1}, {3, 1}, {4, 1}, y] - 
      128*H[{4, 1}, {6, 0}, {4, 1}, y] + 256*H[{4, 1}, {6, 1}, {4, 1}, y] + 
      64*H[{6, 0}, {0, 0}, {3, 0}, y] + 128*H[{6, 0}, {0, 0}, {3, 1}, y] - 
      192*H[{6, 0}, {0, 0}, {4, 1}, y] - 32*H[{6, 0}, {0, 0}, {6, 0}, y] + 
      64*H[{6, 0}, {0, 0}, {6, 1}, y] + 128*H[{6, 0}, {3, 0}, {4, 1}, y] + 
      256*H[{6, 0}, {3, 1}, {4, 1}, y] - 768*H[{6, 0}, {4, 1}, {4, 1}, y] - 
      64*H[{6, 0}, {6, 0}, {4, 1}, y] + 128*H[{6, 0}, {6, 1}, {4, 1}, y] - 
      128*H[{6, 1}, {0, 0}, {3, 0}, y] - 256*H[{6, 1}, {0, 0}, {3, 1}, y] + 
      384*H[{6, 1}, {0, 0}, {4, 1}, y] + 64*H[{6, 1}, {0, 0}, {6, 0}, y] - 
      128*H[{6, 1}, {0, 0}, {6, 1}, y] - 256*H[{6, 1}, {3, 0}, {4, 1}, y] - 
      512*H[{6, 1}, {3, 1}, {4, 1}, y] + 1536*H[{6, 1}, {4, 1}, {4, 1}, y] + 
      128*H[{6, 1}, {6, 0}, {4, 1}, y] - 256*H[{6, 1}, {6, 1}, {4, 1}, y])*
     Log[y] + (24*H[{3, 0}, y] + 48*H[{3, 1}, y] + 24*H[{6, 0}, y] - 
      48*H[{6, 1}, y] + 16*H[{0, 0}, {3, 0}, y] + 32*H[{0, 0}, {3, 1}, y] + 
      16*H[{0, 0}, {6, 0}, y] - 32*H[{0, 0}, {6, 1}, y] - 
      16*H[{3, 0}, {3, 0}, y] - 32*H[{3, 0}, {3, 1}, y] + 
      192*H[{3, 0}, {4, 1}, y] + 32*H[{3, 0}, {6, 0}, y] - 
      64*H[{3, 0}, {6, 1}, y] - 32*H[{3, 1}, {3, 0}, y] - 
      64*H[{3, 1}, {3, 1}, y] + 384*H[{3, 1}, {4, 1}, y] + 
      64*H[{3, 1}, {6, 0}, y] - 128*H[{3, 1}, {6, 1}, y] + 
      32*H[{4, 1}, {3, 0}, y] + 64*H[{4, 1}, {3, 1}, y] + 
      32*H[{4, 1}, {6, 0}, y] - 64*H[{4, 1}, {6, 1}, y] - 
      32*H[{6, 0}, {3, 0}, y] - 64*H[{6, 0}, {3, 1}, y] + 
      192*H[{6, 0}, {4, 1}, y] + 16*H[{6, 0}, {6, 0}, y] - 
      32*H[{6, 0}, {6, 1}, y] + 64*H[{6, 1}, {3, 0}, y] + 
      128*H[{6, 1}, {3, 1}, y] - 384*H[{6, 1}, {4, 1}, y] - 
      32*H[{6, 1}, {6, 0}, y] + 64*H[{6, 1}, {6, 1}, y])*Log[y]^2 + 
    (-16*H[{3, 0}, y] - 32*H[{3, 1}, y] - 16*H[{6, 0}, y] + 32*H[{6, 1}, y])*
     Log[y]^3 + (16*H[{3, 0}, y] + 32*H[{3, 1}, y] + 16*H[{6, 0}, y] - 
      32*H[{6, 1}, y])*Zeta[3]}, -1, 1, 1], 
 SeriesData[ep, 0, {-2/3, -2, -14/3 - Pi^2/6, 
   -10 - Pi^2/2 + 16*H[{0, 0}, {0, 0}, {3, 0}, y] + 
    32*H[{0, 0}, {0, 0}, {3, 1}, y] - 64*H[{0, 0}, {0, 0}, {4, 1}, y] - 
    16*H[{0, 0}, {0, 0}, {6, 0}, y] + 32*H[{0, 0}, {0, 0}, {6, 1}, y] + 
    32*H[{0, 0}, {3, 0}, {4, 1}, y] + 64*H[{0, 0}, {3, 1}, {4, 1}, y] - 
    128*H[{0, 0}, {4, 1}, {4, 1}, y] - 32*H[{0, 0}, {6, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {6, 1}, {4, 1}, y] + 64*H[{3, 0}, {4, 1}, {4, 1}, y] + 
    128*H[{3, 1}, {4, 1}, {4, 1}, y] - 256*H[{4, 1}, {4, 1}, {4, 1}, y] - 
    64*H[{6, 0}, {4, 1}, {4, 1}, y] + 128*H[{6, 1}, {4, 1}, {4, 1}, y] + 
    (-16*H[{0, 0}, {3, 0}, y] - 32*H[{0, 0}, {3, 1}, y] + 
      64*H[{0, 0}, {4, 1}, y] + 16*H[{0, 0}, {6, 0}, y] - 
      32*H[{0, 0}, {6, 1}, y] - 32*H[{3, 0}, {4, 1}, y] - 
      64*H[{3, 1}, {4, 1}, y] + 128*H[{4, 1}, {4, 1}, y] + 
      32*H[{6, 0}, {4, 1}, y] - 64*H[{6, 1}, {4, 1}, y])*Log[y] + 
    (8*H[{3, 0}, y] + 16*H[{3, 1}, y] - 32*H[{4, 1}, y] - 8*H[{6, 0}, y] + 
      16*H[{6, 1}, y])*Log[y]^2 - (14*Zeta[3])/3, 
   -62/3 - (7*Pi^2)/6 + (173*Pi^4)/720 + 48*H[{0, 0}, {0, 0}, {3, 0}, y] + 
    96*H[{0, 0}, {0, 0}, {3, 1}, y] - 192*H[{0, 0}, {0, 0}, {4, 1}, y] - 
    48*H[{0, 0}, {0, 0}, {6, 0}, y] + 96*H[{0, 0}, {0, 0}, {6, 1}, y] + 
    96*H[{0, 0}, {3, 0}, {4, 1}, y] + 192*H[{0, 0}, {3, 1}, {4, 1}, y] - 
    384*H[{0, 0}, {4, 1}, {4, 1}, y] - 96*H[{0, 0}, {6, 0}, {4, 1}, y] + 
    192*H[{0, 0}, {6, 1}, {4, 1}, y] + 192*H[{3, 0}, {4, 1}, {4, 1}, y] + 
    384*H[{3, 1}, {4, 1}, {4, 1}, y] - 768*H[{4, 1}, {4, 1}, {4, 1}, y] - 
    192*H[{6, 0}, {4, 1}, {4, 1}, y] + 384*H[{6, 1}, {4, 1}, {4, 1}, y] + 
    96*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, y] + 
    192*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y] - 
    384*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
    96*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y] + 
    192*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y] - 
    32*H[{0, 0}, {0, 0}, {3, 0}, {3, 0}, y] - 
    64*H[{0, 0}, {0, 0}, {3, 0}, {3, 1}, y] + 
    384*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {0, 0}, {3, 0}, {6, 0}, y] - 
    128*H[{0, 0}, {0, 0}, {3, 0}, {6, 1}, y] - 
    64*H[{0, 0}, {0, 0}, {3, 1}, {3, 0}, y] - 
    128*H[{0, 0}, {0, 0}, {3, 1}, {3, 1}, y] + 
    768*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y] + 
    128*H[{0, 0}, {0, 0}, {3, 1}, {6, 0}, y] - 
    256*H[{0, 0}, {0, 0}, {3, 1}, {6, 1}, y] + 
    192*H[{0, 0}, {0, 0}, {4, 1}, {3, 0}, y] + 
    384*H[{0, 0}, {0, 0}, {4, 1}, {3, 1}, y] - 
    1536*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    192*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y] + 
    384*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y] + 
    64*H[{0, 0}, {0, 0}, {6, 0}, {3, 0}, y] + 
    128*H[{0, 0}, {0, 0}, {6, 0}, {3, 1}, y] - 
    384*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y] - 
    32*H[{0, 0}, {0, 0}, {6, 0}, {6, 0}, y] + 
    64*H[{0, 0}, {0, 0}, {6, 0}, {6, 1}, y] - 
    128*H[{0, 0}, {0, 0}, {6, 1}, {3, 0}, y] - 
    256*H[{0, 0}, {0, 0}, {6, 1}, {3, 1}, y] + 
    768*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {0, 0}, {6, 1}, {6, 0}, y] - 
    128*H[{0, 0}, {0, 0}, {6, 1}, {6, 1}, y] - 
    32*H[{0, 0}, {3, 0}, {0, 0}, {3, 0}, y] - 
    64*H[{0, 0}, {3, 0}, {0, 0}, {3, 1}, y] + 
    192*H[{0, 0}, {3, 0}, {0, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {3, 0}, {0, 0}, {6, 0}, y] - 
    128*H[{0, 0}, {3, 0}, {0, 0}, {6, 1}, y] - 
    64*H[{0, 0}, {3, 0}, {3, 0}, {4, 1}, y] - 
    128*H[{0, 0}, {3, 0}, {3, 1}, {4, 1}, y] + 
    768*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y] + 
    128*H[{0, 0}, {3, 0}, {6, 0}, {4, 1}, y] - 
    256*H[{0, 0}, {3, 0}, {6, 1}, {4, 1}, y] - 
    64*H[{0, 0}, {3, 1}, {0, 0}, {3, 0}, y] - 
    128*H[{0, 0}, {3, 1}, {0, 0}, {3, 1}, y] + 
    384*H[{0, 0}, {3, 1}, {0, 0}, {4, 1}, y] + 
    128*H[{0, 0}, {3, 1}, {0, 0}, {6, 0}, y] - 
    256*H[{0, 0}, {3, 1}, {0, 0}, {6, 1}, y] - 
    128*H[{0, 0}, {3, 1}, {3, 0}, {4, 1}, y] - 
    256*H[{0, 0}, {3, 1}, {3, 1}, {4, 1}, y] + 
    1536*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y] + 
    256*H[{0, 0}, {3, 1}, {6, 0}, {4, 1}, y] - 
    512*H[{0, 0}, {3, 1}, {6, 1}, {4, 1}, y] + 
    192*H[{0, 0}, {4, 1}, {0, 0}, {3, 0}, y] + 
    384*H[{0, 0}, {4, 1}, {0, 0}, {3, 1}, y] - 
    768*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
    192*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y] + 
    384*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y] + 
    384*H[{0, 0}, {4, 1}, {3, 0}, {4, 1}, y] + 
    768*H[{0, 0}, {4, 1}, {3, 1}, {4, 1}, y] - 
    3072*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y] - 
    384*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y] + 
    768*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {6, 0}, {0, 0}, {3, 0}, y] + 
    128*H[{0, 0}, {6, 0}, {0, 0}, {3, 1}, y] - 
    192*H[{0, 0}, {6, 0}, {0, 0}, {4, 1}, y] - 
    32*H[{0, 0}, {6, 0}, {0, 0}, {6, 0}, y] + 
    64*H[{0, 0}, {6, 0}, {0, 0}, {6, 1}, y] + 
    128*H[{0, 0}, {6, 0}, {3, 0}, {4, 1}, y] + 
    256*H[{0, 0}, {6, 0}, {3, 1}, {4, 1}, y] - 
    768*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y] - 
    64*H[{0, 0}, {6, 0}, {6, 0}, {4, 1}, y] + 
    128*H[{0, 0}, {6, 0}, {6, 1}, {4, 1}, y] - 
    128*H[{0, 0}, {6, 1}, {0, 0}, {3, 0}, y] - 
    256*H[{0, 0}, {6, 1}, {0, 0}, {3, 1}, y] + 
    384*H[{0, 0}, {6, 1}, {0, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {6, 1}, {0, 0}, {6, 0}, y] - 
    128*H[{0, 0}, {6, 1}, {0, 0}, {6, 1}, y] - 
    256*H[{0, 0}, {6, 1}, {3, 0}, {4, 1}, y] - 
    512*H[{0, 0}, {6, 1}, {3, 1}, {4, 1}, y] + 
    1536*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y] + 
    128*H[{0, 0}, {6, 1}, {6, 0}, {4, 1}, y] - 
    256*H[{0, 0}, {6, 1}, {6, 1}, {4, 1}, y] - 
    32*H[{3, 0}, {0, 0}, {0, 0}, {3, 0}, y] - 
    64*H[{3, 0}, {0, 0}, {0, 0}, {3, 1}, y] + 
    192*H[{3, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    64*H[{3, 0}, {0, 0}, {0, 0}, {6, 0}, y] - 
    128*H[{3, 0}, {0, 0}, {0, 0}, {6, 1}, y] - 
    64*H[{3, 0}, {0, 0}, {3, 0}, {4, 1}, y] - 
    128*H[{3, 0}, {0, 0}, {3, 1}, {4, 1}, y] + 
    384*H[{3, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
    128*H[{3, 0}, {0, 0}, {6, 0}, {4, 1}, y] - 
    256*H[{3, 0}, {0, 0}, {6, 1}, {4, 1}, y] - 
    128*H[{3, 0}, {3, 0}, {4, 1}, {4, 1}, y] - 
    256*H[{3, 0}, {3, 1}, {4, 1}, {4, 1}, y] + 
    1536*H[{3, 0}, {4, 1}, {4, 1}, {4, 1}, y] + 
    256*H[{3, 0}, {6, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{3, 0}, {6, 1}, {4, 1}, {4, 1}, y] - 
    64*H[{3, 1}, {0, 0}, {0, 0}, {3, 0}, y] - 
    128*H[{3, 1}, {0, 0}, {0, 0}, {3, 1}, y] + 
    384*H[{3, 1}, {0, 0}, {0, 0}, {4, 1}, y] + 
    128*H[{3, 1}, {0, 0}, {0, 0}, {6, 0}, y] - 
    256*H[{3, 1}, {0, 0}, {0, 0}, {6, 1}, y] - 
    128*H[{3, 1}, {0, 0}, {3, 0}, {4, 1}, y] - 
    256*H[{3, 1}, {0, 0}, {3, 1}, {4, 1}, y] + 
    768*H[{3, 1}, {0, 0}, {4, 1}, {4, 1}, y] + 
    256*H[{3, 1}, {0, 0}, {6, 0}, {4, 1}, y] - 
    512*H[{3, 1}, {0, 0}, {6, 1}, {4, 1}, y] - 
    256*H[{3, 1}, {3, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{3, 1}, {3, 1}, {4, 1}, {4, 1}, y] + 
    3072*H[{3, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 
    512*H[{3, 1}, {6, 0}, {4, 1}, {4, 1}, y] - 
    1024*H[{3, 1}, {6, 1}, {4, 1}, {4, 1}, y] + 
    192*H[{4, 1}, {0, 0}, {0, 0}, {3, 0}, y] + 
    384*H[{4, 1}, {0, 0}, {0, 0}, {3, 1}, y] - 
    768*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y] - 
    192*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y] + 
    384*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y] + 
    384*H[{4, 1}, {0, 0}, {3, 0}, {4, 1}, y] + 
    768*H[{4, 1}, {0, 0}, {3, 1}, {4, 1}, y] - 
    1536*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y] - 
    384*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y] + 
    768*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y] + 
    768*H[{4, 1}, {3, 0}, {4, 1}, {4, 1}, y] + 
    1536*H[{4, 1}, {3, 1}, {4, 1}, {4, 1}, y] - 
    6144*H[{4, 1}, {4, 1}, {4, 1}, {4, 1}, y] - 
    768*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y] + 
    1536*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y] + 
    64*H[{6, 0}, {0, 0}, {0, 0}, {3, 0}, y] + 
    128*H[{6, 0}, {0, 0}, {0, 0}, {3, 1}, y] - 
    192*H[{6, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
    32*H[{6, 0}, {0, 0}, {0, 0}, {6, 0}, y] + 
    64*H[{6, 0}, {0, 0}, {0, 0}, {6, 1}, y] + 
    128*H[{6, 0}, {0, 0}, {3, 0}, {4, 1}, y] + 
    256*H[{6, 0}, {0, 0}, {3, 1}, {4, 1}, y] - 
    384*H[{6, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    64*H[{6, 0}, {0, 0}, {6, 0}, {4, 1}, y] + 
    128*H[{6, 0}, {0, 0}, {6, 1}, {4, 1}, y] + 
    256*H[{6, 0}, {3, 0}, {4, 1}, {4, 1}, y] + 
    512*H[{6, 0}, {3, 1}, {4, 1}, {4, 1}, y] - 
    1536*H[{6, 0}, {4, 1}, {4, 1}, {4, 1}, y] - 
    128*H[{6, 0}, {6, 0}, {4, 1}, {4, 1}, y] + 
    256*H[{6, 0}, {6, 1}, {4, 1}, {4, 1}, y] - 
    128*H[{6, 1}, {0, 0}, {0, 0}, {3, 0}, y] - 
    256*H[{6, 1}, {0, 0}, {0, 0}, {3, 1}, y] + 
    384*H[{6, 1}, {0, 0}, {0, 0}, {4, 1}, y] + 
    64*H[{6, 1}, {0, 0}, {0, 0}, {6, 0}, y] - 
    128*H[{6, 1}, {0, 0}, {0, 0}, {6, 1}, y] - 
    256*H[{6, 1}, {0, 0}, {3, 0}, {4, 1}, y] - 
    512*H[{6, 1}, {0, 0}, {3, 1}, {4, 1}, y] + 
    768*H[{6, 1}, {0, 0}, {4, 1}, {4, 1}, y] + 
    128*H[{6, 1}, {0, 0}, {6, 0}, {4, 1}, y] - 
    256*H[{6, 1}, {0, 0}, {6, 1}, {4, 1}, y] - 
    512*H[{6, 1}, {3, 0}, {4, 1}, {4, 1}, y] - 
    1024*H[{6, 1}, {3, 1}, {4, 1}, {4, 1}, y] + 
    3072*H[{6, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 
    256*H[{6, 1}, {6, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{6, 1}, {6, 1}, {4, 1}, {4, 1}, y] + 
    (-48*H[{0, 0}, {3, 0}, y] - 96*H[{0, 0}, {3, 1}, y] + 
      192*H[{0, 0}, {4, 1}, y] + 48*H[{0, 0}, {6, 0}, y] - 
      96*H[{0, 0}, {6, 1}, y] - 96*H[{3, 0}, {4, 1}, y] - 
      192*H[{3, 1}, {4, 1}, y] + 384*H[{4, 1}, {4, 1}, y] + 
      96*H[{6, 0}, {4, 1}, y] - 192*H[{6, 1}, {4, 1}, y] - 
      96*H[{0, 0}, {0, 0}, {3, 0}, y] - 192*H[{0, 0}, {0, 0}, {3, 1}, y] + 
      384*H[{0, 0}, {0, 0}, {4, 1}, y] + 96*H[{0, 0}, {0, 0}, {6, 0}, y] - 
      192*H[{0, 0}, {0, 0}, {6, 1}, y] + 32*H[{0, 0}, {3, 0}, {3, 0}, y] + 
      64*H[{0, 0}, {3, 0}, {3, 1}, y] - 384*H[{0, 0}, {3, 0}, {4, 1}, y] - 
      64*H[{0, 0}, {3, 0}, {6, 0}, y] + 128*H[{0, 0}, {3, 0}, {6, 1}, y] + 
      64*H[{0, 0}, {3, 1}, {3, 0}, y] + 128*H[{0, 0}, {3, 1}, {3, 1}, y] - 
      768*H[{0, 0}, {3, 1}, {4, 1}, y] - 128*H[{0, 0}, {3, 1}, {6, 0}, y] + 
      256*H[{0, 0}, {3, 1}, {6, 1}, y] - 192*H[{0, 0}, {4, 1}, {3, 0}, y] - 
      384*H[{0, 0}, {4, 1}, {3, 1}, y] + 1536*H[{0, 0}, {4, 1}, {4, 1}, y] + 
      192*H[{0, 0}, {4, 1}, {6, 0}, y] - 384*H[{0, 0}, {4, 1}, {6, 1}, y] - 
      64*H[{0, 0}, {6, 0}, {3, 0}, y] - 128*H[{0, 0}, {6, 0}, {3, 1}, y] + 
      384*H[{0, 0}, {6, 0}, {4, 1}, y] + 32*H[{0, 0}, {6, 0}, {6, 0}, y] - 
      64*H[{0, 0}, {6, 0}, {6, 1}, y] + 128*H[{0, 0}, {6, 1}, {3, 0}, y] + 
      256*H[{0, 0}, {6, 1}, {3, 1}, y] - 768*H[{0, 0}, {6, 1}, {4, 1}, y] - 
      64*H[{0, 0}, {6, 1}, {6, 0}, y] + 128*H[{0, 0}, {6, 1}, {6, 1}, y] + 
      32*H[{3, 0}, {0, 0}, {3, 0}, y] + 64*H[{3, 0}, {0, 0}, {3, 1}, y] - 
      192*H[{3, 0}, {0, 0}, {4, 1}, y] - 64*H[{3, 0}, {0, 0}, {6, 0}, y] + 
      128*H[{3, 0}, {0, 0}, {6, 1}, y] + 64*H[{3, 0}, {3, 0}, {4, 1}, y] + 
      128*H[{3, 0}, {3, 1}, {4, 1}, y] - 768*H[{3, 0}, {4, 1}, {4, 1}, y] - 
      128*H[{3, 0}, {6, 0}, {4, 1}, y] + 256*H[{3, 0}, {6, 1}, {4, 1}, y] + 
      64*H[{3, 1}, {0, 0}, {3, 0}, y] + 128*H[{3, 1}, {0, 0}, {3, 1}, y] - 
      384*H[{3, 1}, {0, 0}, {4, 1}, y] - 128*H[{3, 1}, {0, 0}, {6, 0}, y] + 
      256*H[{3, 1}, {0, 0}, {6, 1}, y] + 128*H[{3, 1}, {3, 0}, {4, 1}, y] + 
      256*H[{3, 1}, {3, 1}, {4, 1}, y] - 1536*H[{3, 1}, {4, 1}, {4, 1}, y] - 
      256*H[{3, 1}, {6, 0}, {4, 1}, y] + 512*H[{3, 1}, {6, 1}, {4, 1}, y] - 
      192*H[{4, 1}, {0, 0}, {3, 0}, y] - 384*H[{4, 1}, {0, 0}, {3, 1}, y] + 
      768*H[{4, 1}, {0, 0}, {4, 1}, y] + 192*H[{4, 1}, {0, 0}, {6, 0}, y] - 
      384*H[{4, 1}, {0, 0}, {6, 1}, y] - 384*H[{4, 1}, {3, 0}, {4, 1}, y] - 
      768*H[{4, 1}, {3, 1}, {4, 1}, y] + 3072*H[{4, 1}, {4, 1}, {4, 1}, y] + 
      384*H[{4, 1}, {6, 0}, {4, 1}, y] - 768*H[{4, 1}, {6, 1}, {4, 1}, y] - 
      64*H[{6, 0}, {0, 0}, {3, 0}, y] - 128*H[{6, 0}, {0, 0}, {3, 1}, y] + 
      192*H[{6, 0}, {0, 0}, {4, 1}, y] + 32*H[{6, 0}, {0, 0}, {6, 0}, y] - 
      64*H[{6, 0}, {0, 0}, {6, 1}, y] - 128*H[{6, 0}, {3, 0}, {4, 1}, y] - 
      256*H[{6, 0}, {3, 1}, {4, 1}, y] + 768*H[{6, 0}, {4, 1}, {4, 1}, y] + 
      64*H[{6, 0}, {6, 0}, {4, 1}, y] - 128*H[{6, 0}, {6, 1}, {4, 1}, y] + 
      128*H[{6, 1}, {0, 0}, {3, 0}, y] + 256*H[{6, 1}, {0, 0}, {3, 1}, y] - 
      384*H[{6, 1}, {0, 0}, {4, 1}, y] - 64*H[{6, 1}, {0, 0}, {6, 0}, y] + 
      128*H[{6, 1}, {0, 0}, {6, 1}, y] + 256*H[{6, 1}, {3, 0}, {4, 1}, y] + 
      512*H[{6, 1}, {3, 1}, {4, 1}, y] - 1536*H[{6, 1}, {4, 1}, {4, 1}, y] - 
      128*H[{6, 1}, {6, 0}, {4, 1}, y] + 256*H[{6, 1}, {6, 1}, {4, 1}, y])*
     Log[y] + (24*H[{3, 0}, y] + 48*H[{3, 1}, y] - 96*H[{4, 1}, y] - 
      24*H[{6, 0}, y] + 48*H[{6, 1}, y] + 48*H[{0, 0}, {3, 0}, y] + 
      96*H[{0, 0}, {3, 1}, y] - 192*H[{0, 0}, {4, 1}, y] - 
      48*H[{0, 0}, {6, 0}, y] + 96*H[{0, 0}, {6, 1}, y] - 
      16*H[{3, 0}, {3, 0}, y] - 32*H[{3, 0}, {3, 1}, y] + 
      192*H[{3, 0}, {4, 1}, y] + 32*H[{3, 0}, {6, 0}, y] - 
      64*H[{3, 0}, {6, 1}, y] - 32*H[{3, 1}, {3, 0}, y] - 
      64*H[{3, 1}, {3, 1}, y] + 384*H[{3, 1}, {4, 1}, y] + 
      64*H[{3, 1}, {6, 0}, y] - 128*H[{3, 1}, {6, 1}, y] + 
      96*H[{4, 1}, {3, 0}, y] + 192*H[{4, 1}, {3, 1}, y] - 
      768*H[{4, 1}, {4, 1}, y] - 96*H[{4, 1}, {6, 0}, y] + 
      192*H[{4, 1}, {6, 1}, y] + 32*H[{6, 0}, {3, 0}, y] + 
      64*H[{6, 0}, {3, 1}, y] - 192*H[{6, 0}, {4, 1}, y] - 
      16*H[{6, 0}, {6, 0}, y] + 32*H[{6, 0}, {6, 1}, y] - 
      64*H[{6, 1}, {3, 0}, y] - 128*H[{6, 1}, {3, 1}, y] + 
      384*H[{6, 1}, {4, 1}, y] + 32*H[{6, 1}, {6, 0}, y] - 
      64*H[{6, 1}, {6, 1}, y])*Log[y]^2 + 
    (-16*H[{3, 0}, y] - 32*H[{3, 1}, y] + 64*H[{4, 1}, y] + 16*H[{6, 0}, y] - 
      32*H[{6, 1}, y])*Log[y]^3 + (-14 + 16*H[{3, 0}, y] + 32*H[{3, 1}, y] - 
      64*H[{4, 1}, y] - 16*H[{6, 0}, y] + 32*H[{6, 1}, y])*Zeta[3]}, -4, 1, 
  1], SeriesData[ep, 0, {8*H[{0, 0}, {0, 0}, {4, 1}, y] - 
    4*H[{0, 0}, {0, 0}, {6, 0}, y] + 8*H[{0, 0}, {0, 0}, {6, 1}, y] - 
    16*H[{0, 0}, {4, 1}, {4, 1}, y] - 8*H[{0, 0}, {6, 0}, {4, 1}, y] + 
    16*H[{0, 0}, {6, 1}, {4, 1}, y] - 16*H[{6, 0}, {4, 1}, {4, 1}, y] + 
    32*H[{6, 1}, {4, 1}, {4, 1}, y] - (Pi^2*Log[y])/3 + 
    8*H[{0, 0}, {4, 1}, y]*Log[y] + 4*H[{0, 0}, {6, 0}, y]*Log[y] - 
    8*H[{0, 0}, {6, 1}, y]*Log[y] + 8*H[{6, 0}, {4, 1}, y]*Log[y] - 
    16*H[{6, 1}, {4, 1}, y]*Log[y] - 2*H[{6, 0}, y]*Log[y]^2 + 
    4*H[{6, 1}, y]*Log[y]^2 - 2*Log[y]^3 + 2*Zeta[3], 
   -Pi^4/10 - (2*Pi^2*H[{0, 0}, {1, 0}, y])/3 - (2*Pi^2*H[{0, 0}, {2, 0}, y])/
     3 - (8*Pi^2*H[{0, 0}, {4, 1}, y])/3 + 24*H[{0, 0}, {0, 0}, {4, 1}, y] - 
    12*H[{0, 0}, {0, 0}, {6, 0}, y] + 24*H[{0, 0}, {0, 0}, {6, 1}, y] - 
    48*H[{0, 0}, {4, 1}, {4, 1}, y] - 24*H[{0, 0}, {6, 0}, {4, 1}, y] + 
    48*H[{0, 0}, {6, 1}, {4, 1}, y] - 48*H[{6, 0}, {4, 1}, {4, 1}, y] + 
    96*H[{6, 1}, {4, 1}, {4, 1}, y] + 72*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, 
      y] + 144*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y] - 
    48*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
    48*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y] + 
    96*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y] + 
    16*H[{0, 0}, {0, 0}, {1, 0}, {6, 0}, y] - 
    32*H[{0, 0}, {0, 0}, {1, 0}, {6, 1}, y] - 
    16*H[{0, 0}, {0, 0}, {2, 0}, {3, 0}, y] - 
    32*H[{0, 0}, {0, 0}, {2, 0}, {3, 1}, y] + 
    96*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y] + 
    192*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y] + 
    128*H[{0, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    16*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y] + 
    32*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y] + 
    16*H[{0, 0}, {0, 0}, {6, 0}, {3, 0}, y] + 
    32*H[{0, 0}, {0, 0}, {6, 0}, {3, 1}, y] - 
    128*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y] - 
    8*H[{0, 0}, {0, 0}, {6, 0}, {6, 0}, y] + 
    16*H[{0, 0}, {0, 0}, {6, 0}, {6, 1}, y] - 
    32*H[{0, 0}, {0, 0}, {6, 1}, {3, 0}, y] - 
    64*H[{0, 0}, {0, 0}, {6, 1}, {3, 1}, y] + 
    256*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y] + 
    16*H[{0, 0}, {0, 0}, {6, 1}, {6, 0}, y] - 
    32*H[{0, 0}, {0, 0}, {6, 1}, {6, 1}, y] + 
    16*H[{0, 0}, {1, 0}, {0, 0}, {6, 0}, y] - 
    32*H[{0, 0}, {1, 0}, {0, 0}, {6, 1}, y] + 
    32*H[{0, 0}, {1, 0}, {6, 0}, {4, 1}, y] - 
    64*H[{0, 0}, {1, 0}, {6, 1}, {4, 1}, y] - 
    16*H[{0, 0}, {2, 0}, {0, 0}, {3, 0}, y] - 
    32*H[{0, 0}, {2, 0}, {0, 0}, {3, 1}, y] - 
    32*H[{0, 0}, {2, 0}, {3, 0}, {4, 1}, y] - 
    64*H[{0, 0}, {2, 0}, {3, 1}, {4, 1}, y] + 
    96*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y] + 
    192*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y] + 
    160*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
    16*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y] + 
    32*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y] - 
    384*H[{0, 0}, {4, 1}, {4, 1}, {4, 1}, y] - 
    32*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y] + 
    16*H[{0, 0}, {6, 0}, {0, 0}, {3, 0}, y] + 
    32*H[{0, 0}, {6, 0}, {0, 0}, {3, 1}, y] - 
    48*H[{0, 0}, {6, 0}, {0, 0}, {4, 1}, y] - 
    8*H[{0, 0}, {6, 0}, {0, 0}, {6, 0}, y] + 
    16*H[{0, 0}, {6, 0}, {0, 0}, {6, 1}, y] + 
    32*H[{0, 0}, {6, 0}, {3, 0}, {4, 1}, y] + 
    64*H[{0, 0}, {6, 0}, {3, 1}, {4, 1}, y] - 
    224*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y] - 
    16*H[{0, 0}, {6, 0}, {6, 0}, {4, 1}, y] + 
    32*H[{0, 0}, {6, 0}, {6, 1}, {4, 1}, y] - 
    32*H[{0, 0}, {6, 1}, {0, 0}, {3, 0}, y] - 
    64*H[{0, 0}, {6, 1}, {0, 0}, {3, 1}, y] + 
    96*H[{0, 0}, {6, 1}, {0, 0}, {4, 1}, y] + 
    16*H[{0, 0}, {6, 1}, {0, 0}, {6, 0}, y] - 
    32*H[{0, 0}, {6, 1}, {0, 0}, {6, 1}, y] - 
    64*H[{0, 0}, {6, 1}, {3, 0}, {4, 1}, y] - 
    128*H[{0, 0}, {6, 1}, {3, 1}, {4, 1}, y] + 
    448*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y] + 
    32*H[{0, 0}, {6, 1}, {6, 0}, {4, 1}, y] - 
    64*H[{0, 0}, {6, 1}, {6, 1}, {4, 1}, y] - 
    32*H[{1, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    16*H[{1, 0}, {0, 0}, {0, 0}, {6, 0}, y] - 
    32*H[{1, 0}, {0, 0}, {0, 0}, {6, 1}, y] + 
    64*H[{1, 0}, {0, 0}, {4, 1}, {4, 1}, y] + 
    32*H[{1, 0}, {0, 0}, {6, 0}, {4, 1}, y] - 
    64*H[{1, 0}, {0, 0}, {6, 1}, {4, 1}, y] + 
    64*H[{1, 0}, {6, 0}, {4, 1}, {4, 1}, y] - 
    128*H[{1, 0}, {6, 1}, {4, 1}, {4, 1}, y] - 
    16*H[{2, 0}, {0, 0}, {0, 0}, {3, 0}, y] - 
    32*H[{2, 0}, {0, 0}, {0, 0}, {3, 1}, y] - 
    32*H[{2, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
    32*H[{2, 0}, {0, 0}, {3, 0}, {4, 1}, y] - 
    64*H[{2, 0}, {0, 0}, {3, 1}, {4, 1}, y] + 
    64*H[{2, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    64*H[{2, 0}, {3, 0}, {4, 1}, {4, 1}, y] - 
    128*H[{2, 0}, {3, 1}, {4, 1}, {4, 1}, y] + 
    32*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y] - 
    16*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y] + 
    32*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y] - 
    64*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y] - 
    32*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y] + 
    64*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y] - 
    64*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y] + 
    128*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y] + 
    16*H[{6, 0}, {0, 0}, {0, 0}, {3, 0}, y] + 
    32*H[{6, 0}, {0, 0}, {0, 0}, {3, 1}, y] - 
    48*H[{6, 0}, {0, 0}, {0, 0}, {4, 1}, y] - 
    8*H[{6, 0}, {0, 0}, {0, 0}, {6, 0}, y] + 
    16*H[{6, 0}, {0, 0}, {0, 0}, {6, 1}, y] + 
    32*H[{6, 0}, {0, 0}, {3, 0}, {4, 1}, y] + 
    64*H[{6, 0}, {0, 0}, {3, 1}, {4, 1}, y] - 
    96*H[{6, 0}, {0, 0}, {4, 1}, {4, 1}, y] - 
    16*H[{6, 0}, {0, 0}, {6, 0}, {4, 1}, y] + 
    32*H[{6, 0}, {0, 0}, {6, 1}, {4, 1}, y] + 
    64*H[{6, 0}, {3, 0}, {4, 1}, {4, 1}, y] + 
    128*H[{6, 0}, {3, 1}, {4, 1}, {4, 1}, y] - 
    384*H[{6, 0}, {4, 1}, {4, 1}, {4, 1}, y] - 
    32*H[{6, 0}, {6, 0}, {4, 1}, {4, 1}, y] + 
    64*H[{6, 0}, {6, 1}, {4, 1}, {4, 1}, y] - 
    32*H[{6, 1}, {0, 0}, {0, 0}, {3, 0}, y] - 
    64*H[{6, 1}, {0, 0}, {0, 0}, {3, 1}, y] + 
    96*H[{6, 1}, {0, 0}, {0, 0}, {4, 1}, y] + 
    16*H[{6, 1}, {0, 0}, {0, 0}, {6, 0}, y] - 
    32*H[{6, 1}, {0, 0}, {0, 0}, {6, 1}, y] - 
    64*H[{6, 1}, {0, 0}, {3, 0}, {4, 1}, y] - 
    128*H[{6, 1}, {0, 0}, {3, 1}, {4, 1}, y] + 
    192*H[{6, 1}, {0, 0}, {4, 1}, {4, 1}, y] + 
    32*H[{6, 1}, {0, 0}, {6, 0}, {4, 1}, y] - 
    64*H[{6, 1}, {0, 0}, {6, 1}, {4, 1}, y] - 
    128*H[{6, 1}, {3, 0}, {4, 1}, {4, 1}, y] - 
    256*H[{6, 1}, {3, 1}, {4, 1}, {4, 1}, y] + 
    768*H[{6, 1}, {4, 1}, {4, 1}, {4, 1}, y] + 
    64*H[{6, 1}, {6, 0}, {4, 1}, {4, 1}, y] - 
    128*H[{6, 1}, {6, 1}, {4, 1}, {4, 1}, y] + 
    (Pi^2/3 - 6*H[{6, 0}, y] + 12*H[{6, 1}, y] - 16*H[{0, 0}, {1, 0}, y] - 
      16*H[{0, 0}, {2, 0}, y] + 12*H[{0, 0}, {3, 0}, y] + 
      24*H[{0, 0}, {3, 1}, y] - 72*H[{0, 0}, {4, 1}, y] - 
      16*H[{0, 0}, {6, 0}, y] + 32*H[{0, 0}, {6, 1}, y] + 
      8*H[{1, 0}, {6, 0}, y] - 16*H[{1, 0}, {6, 1}, y] - 
      8*H[{2, 0}, {3, 0}, y] - 16*H[{2, 0}, {3, 1}, y] - 
      8*H[{4, 1}, {6, 0}, y] + 16*H[{4, 1}, {6, 1}, y] + 
      8*H[{6, 0}, {3, 0}, y] + 16*H[{6, 0}, {3, 1}, y] - 
      48*H[{6, 0}, {4, 1}, y] - 4*H[{6, 0}, {6, 0}, y] + 
      8*H[{6, 0}, {6, 1}, y] - 16*H[{6, 1}, {3, 0}, y] - 
      32*H[{6, 1}, {3, 1}, y] + 96*H[{6, 1}, {4, 1}, y] + 
      8*H[{6, 1}, {6, 0}, y] - 16*H[{6, 1}, {6, 1}, y])*Log[y]^2 + 
    (-6 + 8*H[{1, 0}, y] + 8*H[{2, 0}, y] - 8*H[{4, 1}, y] + 4*H[{6, 0}, y] - 
      8*H[{6, 1}, y])*Log[y]^3 + 6*Log[y]^4 + 
    (6 - 8*H[{1, 0}, y] - 8*H[{2, 0}, y] + 8*H[{4, 1}, y] - 4*H[{6, 0}, y] + 
      8*H[{6, 1}, y])*Zeta[3] + Log[y]*(-Pi^2 + (4*Pi^2*H[{1, 0}, y])/3 + 
      (4*Pi^2*H[{2, 0}, y])/3 - (4*Pi^2*H[{4, 1}, y])/3 + 
      24*H[{0, 0}, {4, 1}, y] + 12*H[{0, 0}, {6, 0}, y] - 
      24*H[{0, 0}, {6, 1}, y] + 24*H[{6, 0}, {4, 1}, y] - 
      48*H[{6, 1}, {4, 1}, y] + 16*H[{0, 0}, {0, 0}, {1, 0}, y] + 
      16*H[{0, 0}, {0, 0}, {2, 0}, y] - 48*H[{0, 0}, {0, 0}, {3, 0}, y] - 
      96*H[{0, 0}, {0, 0}, {3, 1}, y] + 80*H[{0, 0}, {0, 0}, {4, 1}, y] + 
      40*H[{0, 0}, {0, 0}, {6, 0}, y] - 80*H[{0, 0}, {0, 0}, {6, 1}, y] - 
      16*H[{0, 0}, {1, 0}, {6, 0}, y] + 32*H[{0, 0}, {1, 0}, {6, 1}, y] + 
      16*H[{0, 0}, {2, 0}, {3, 0}, y] + 32*H[{0, 0}, {2, 0}, {3, 1}, y] - 
      48*H[{0, 0}, {3, 0}, {4, 1}, y] - 96*H[{0, 0}, {3, 1}, {4, 1}, y] + 
      192*H[{0, 0}, {4, 1}, {4, 1}, y] + 16*H[{0, 0}, {4, 1}, {6, 0}, y] - 
      32*H[{0, 0}, {4, 1}, {6, 1}, y] - 16*H[{0, 0}, {6, 0}, {3, 0}, y] - 
      32*H[{0, 0}, {6, 0}, {3, 1}, y] + 112*H[{0, 0}, {6, 0}, {4, 1}, y] + 
      8*H[{0, 0}, {6, 0}, {6, 0}, y] - 16*H[{0, 0}, {6, 0}, {6, 1}, y] + 
      32*H[{0, 0}, {6, 1}, {3, 0}, y] + 64*H[{0, 0}, {6, 1}, {3, 1}, y] - 
      224*H[{0, 0}, {6, 1}, {4, 1}, y] - 16*H[{0, 0}, {6, 1}, {6, 0}, y] + 
      32*H[{0, 0}, {6, 1}, {6, 1}, y] - 32*H[{1, 0}, {0, 0}, {4, 1}, y] - 
      16*H[{1, 0}, {0, 0}, {6, 0}, y] + 32*H[{1, 0}, {0, 0}, {6, 1}, y] - 
      32*H[{1, 0}, {6, 0}, {4, 1}, y] + 64*H[{1, 0}, {6, 1}, {4, 1}, y] + 
      16*H[{2, 0}, {0, 0}, {3, 0}, y] + 32*H[{2, 0}, {0, 0}, {3, 1}, y] - 
      32*H[{2, 0}, {0, 0}, {4, 1}, y] + 32*H[{2, 0}, {3, 0}, {4, 1}, y] + 
      64*H[{2, 0}, {3, 1}, {4, 1}, y] + 32*H[{4, 1}, {0, 0}, {4, 1}, y] + 
      16*H[{4, 1}, {0, 0}, {6, 0}, y] - 32*H[{4, 1}, {0, 0}, {6, 1}, y] + 
      32*H[{4, 1}, {6, 0}, {4, 1}, y] - 64*H[{4, 1}, {6, 1}, {4, 1}, y] - 
      16*H[{6, 0}, {0, 0}, {3, 0}, y] - 32*H[{6, 0}, {0, 0}, {3, 1}, y] + 
      48*H[{6, 0}, {0, 0}, {4, 1}, y] + 8*H[{6, 0}, {0, 0}, {6, 0}, y] - 
      16*H[{6, 0}, {0, 0}, {6, 1}, y] - 32*H[{6, 0}, {3, 0}, {4, 1}, y] - 
      64*H[{6, 0}, {3, 1}, {4, 1}, y] + 192*H[{6, 0}, {4, 1}, {4, 1}, y] + 
      16*H[{6, 0}, {6, 0}, {4, 1}, y] - 32*H[{6, 0}, {6, 1}, {4, 1}, y] + 
      32*H[{6, 1}, {0, 0}, {3, 0}, y] + 64*H[{6, 1}, {0, 0}, {3, 1}, y] - 
      96*H[{6, 1}, {0, 0}, {4, 1}, y] - 16*H[{6, 1}, {0, 0}, {6, 0}, y] + 
      32*H[{6, 1}, {0, 0}, {6, 1}, y] + 64*H[{6, 1}, {3, 0}, {4, 1}, y] + 
      128*H[{6, 1}, {3, 1}, {4, 1}, y] - 384*H[{6, 1}, {4, 1}, {4, 1}, y] - 
      32*H[{6, 1}, {6, 0}, {4, 1}, y] + 64*H[{6, 1}, {6, 1}, {4, 1}, y] + 
      2*Zeta[3])}, -1, 1, 1], SeriesData[ep, 0, 
  {2*Zeta[3], DN + (32*Pi^2*H[{0, 0}, {8, 3}, y])/3 - 
    192*H[{0, 0}, {0, 0}, {0, 0}, {3, 0}, y] - 
    384*H[{0, 0}, {0, 0}, {0, 0}, {3, 1}, y] + 
    384*H[{0, 0}, {0, 0}, {0, 0}, {4, 1}, y] + 
    192*H[{0, 0}, {0, 0}, {0, 0}, {6, 0}, y] - 
    384*H[{0, 0}, {0, 0}, {0, 0}, {6, 1}, y] + 
    384*H[{0, 0}, {0, 0}, {0, 0}, {8, 3}, y] - 
    256*H[{0, 0}, {0, 0}, {3, 0}, {4, 1}, y] - 
    512*H[{0, 0}, {0, 0}, {3, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {0, 0}, {4, 1}, {3, 0}, y] + 
    128*H[{0, 0}, {0, 0}, {4, 1}, {3, 1}, y] - 
    64*H[{0, 0}, {0, 0}, {4, 1}, {6, 0}, y] + 
    128*H[{0, 0}, {0, 0}, {4, 1}, {6, 1}, y] + 
    256*H[{0, 0}, {0, 0}, {6, 0}, {4, 1}, y] - 
    512*H[{0, 0}, {0, 0}, {6, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {0, 0}, {8, 3}, {3, 0}, y] + 
    128*H[{0, 0}, {0, 0}, {8, 3}, {3, 1}, y] - 
    64*H[{0, 0}, {0, 0}, {8, 3}, {6, 0}, y] + 
    128*H[{0, 0}, {0, 0}, {8, 3}, {6, 1}, y] - 
    256*H[{0, 0}, {3, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{0, 0}, {3, 1}, {4, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {4, 1}, {0, 0}, {3, 0}, y] + 
    128*H[{0, 0}, {4, 1}, {0, 0}, {3, 1}, y] - 
    512*H[{0, 0}, {4, 1}, {0, 0}, {4, 1}, y] - 
    64*H[{0, 0}, {4, 1}, {0, 0}, {6, 0}, y] + 
    128*H[{0, 0}, {4, 1}, {0, 0}, {6, 1}, y] + 
    128*H[{0, 0}, {4, 1}, {3, 0}, {4, 1}, y] + 
    256*H[{0, 0}, {4, 1}, {3, 1}, {4, 1}, y] - 
    128*H[{0, 0}, {4, 1}, {6, 0}, {4, 1}, y] + 
    256*H[{0, 0}, {4, 1}, {6, 1}, {4, 1}, y] + 
    256*H[{0, 0}, {6, 0}, {4, 1}, {4, 1}, y] - 
    512*H[{0, 0}, {6, 1}, {4, 1}, {4, 1}, y] + 
    64*H[{0, 0}, {8, 3}, {0, 0}, {3, 0}, y] + 
    128*H[{0, 0}, {8, 3}, {0, 0}, {3, 1}, y] - 
    256*H[{0, 0}, {8, 3}, {0, 0}, {4, 1}, y] - 
    64*H[{0, 0}, {8, 3}, {0, 0}, {6, 0}, y] + 
    128*H[{0, 0}, {8, 3}, {0, 0}, {6, 1}, y] + 
    128*H[{0, 0}, {8, 3}, {3, 0}, {4, 1}, y] + 
    256*H[{0, 0}, {8, 3}, {3, 1}, {4, 1}, y] - 
    128*H[{0, 0}, {8, 3}, {6, 0}, {4, 1}, y] + 
    256*H[{0, 0}, {8, 3}, {6, 1}, {4, 1}, y] + 
    64*H[{4, 1}, {0, 0}, {0, 0}, {3, 0}, y] + 
    128*H[{4, 1}, {0, 0}, {0, 0}, {3, 1}, y] - 
    512*H[{4, 1}, {0, 0}, {0, 0}, {4, 1}, y] - 
    64*H[{4, 1}, {0, 0}, {0, 0}, {6, 0}, y] + 
    128*H[{4, 1}, {0, 0}, {0, 0}, {6, 1}, y] + 
    128*H[{4, 1}, {0, 0}, {3, 0}, {4, 1}, y] + 
    256*H[{4, 1}, {0, 0}, {3, 1}, {4, 1}, y] - 
    512*H[{4, 1}, {0, 0}, {4, 1}, {4, 1}, y] - 
    128*H[{4, 1}, {0, 0}, {6, 0}, {4, 1}, y] + 
    256*H[{4, 1}, {0, 0}, {6, 1}, {4, 1}, y] + 
    256*H[{4, 1}, {3, 0}, {4, 1}, {4, 1}, y] + 
    512*H[{4, 1}, {3, 1}, {4, 1}, {4, 1}, y] - 
    256*H[{4, 1}, {6, 0}, {4, 1}, {4, 1}, y] + 
    512*H[{4, 1}, {6, 1}, {4, 1}, {4, 1}, y] + 
    64*H[{8, 3}, {0, 0}, {0, 0}, {3, 0}, y] + 
    128*H[{8, 3}, {0, 0}, {0, 0}, {3, 1}, y] + 
    256*H[{8, 3}, {0, 0}, {0, 0}, {4, 1}, y] - 
    64*H[{8, 3}, {0, 0}, {0, 0}, {6, 0}, y] + 
    128*H[{8, 3}, {0, 0}, {0, 0}, {6, 1}, y] + 
    128*H[{8, 3}, {0, 0}, {3, 0}, {4, 1}, y] + 
    256*H[{8, 3}, {0, 0}, {3, 1}, {4, 1}, y] - 
    512*H[{8, 3}, {0, 0}, {4, 1}, {4, 1}, y] - 
    128*H[{8, 3}, {0, 0}, {6, 0}, {4, 1}, y] + 
    256*H[{8, 3}, {0, 0}, {6, 1}, {4, 1}, y] + 
    256*H[{8, 3}, {3, 0}, {4, 1}, {4, 1}, y] + 
    512*H[{8, 3}, {3, 1}, {4, 1}, {4, 1}, y] - 
    256*H[{8, 3}, {6, 0}, {4, 1}, {4, 1}, y] + 
    512*H[{8, 3}, {6, 1}, {4, 1}, {4, 1}, y] + 
    ((16*Pi^2*H[{4, 1}, y])/3 - (32*Pi^2*H[{8, 3}, y])/3 + 
      128*H[{0, 0}, {0, 0}, {3, 0}, y] + 256*H[{0, 0}, {0, 0}, {3, 1}, y] - 
      256*H[{0, 0}, {0, 0}, {4, 1}, y] - 128*H[{0, 0}, {0, 0}, {6, 0}, y] + 
      256*H[{0, 0}, {0, 0}, {6, 1}, y] - 384*H[{0, 0}, {0, 0}, {8, 3}, y] + 
      128*H[{0, 0}, {3, 0}, {4, 1}, y] + 256*H[{0, 0}, {3, 1}, {4, 1}, y] - 
      64*H[{0, 0}, {4, 1}, {3, 0}, y] - 128*H[{0, 0}, {4, 1}, {3, 1}, y] + 
      64*H[{0, 0}, {4, 1}, {6, 0}, y] - 128*H[{0, 0}, {4, 1}, {6, 1}, y] - 
      128*H[{0, 0}, {6, 0}, {4, 1}, y] + 256*H[{0, 0}, {6, 1}, {4, 1}, y] - 
      64*H[{0, 0}, {8, 3}, {3, 0}, y] - 128*H[{0, 0}, {8, 3}, {3, 1}, y] + 
      64*H[{0, 0}, {8, 3}, {6, 0}, y] - 128*H[{0, 0}, {8, 3}, {6, 1}, y] - 
      64*H[{4, 1}, {0, 0}, {3, 0}, y] - 128*H[{4, 1}, {0, 0}, {3, 1}, y] + 
      256*H[{4, 1}, {0, 0}, {4, 1}, y] + 64*H[{4, 1}, {0, 0}, {6, 0}, y] - 
      128*H[{4, 1}, {0, 0}, {6, 1}, y] - 128*H[{4, 1}, {3, 0}, {4, 1}, y] - 
      256*H[{4, 1}, {3, 1}, {4, 1}, y] + 128*H[{4, 1}, {6, 0}, {4, 1}, y] - 
      256*H[{4, 1}, {6, 1}, {4, 1}, y] - 64*H[{8, 3}, {0, 0}, {3, 0}, y] - 
      128*H[{8, 3}, {0, 0}, {3, 1}, y] + 256*H[{8, 3}, {0, 0}, {4, 1}, y] + 
      64*H[{8, 3}, {0, 0}, {6, 0}, y] - 128*H[{8, 3}, {0, 0}, {6, 1}, y] - 
      128*H[{8, 3}, {3, 0}, {4, 1}, y] - 256*H[{8, 3}, {3, 1}, {4, 1}, y] + 
      128*H[{8, 3}, {6, 0}, {4, 1}, y] - 256*H[{8, 3}, {6, 1}, {4, 1}, y])*
     Log[y] + (-32*H[{0, 0}, {3, 0}, y] - 64*H[{0, 0}, {3, 1}, y] + 
      64*H[{0, 0}, {4, 1}, y] + 32*H[{0, 0}, {6, 0}, y] - 
      64*H[{0, 0}, {6, 1}, y] + 192*H[{0, 0}, {8, 3}, y] + 
      32*H[{4, 1}, {3, 0}, y] + 64*H[{4, 1}, {3, 1}, y] - 
      32*H[{4, 1}, {6, 0}, y] + 64*H[{4, 1}, {6, 1}, y] + 
      32*H[{8, 3}, {3, 0}, y] + 64*H[{8, 3}, {3, 1}, y] - 
      32*H[{8, 3}, {6, 0}, y] + 64*H[{8, 3}, {6, 1}, y])*Log[y]^2 - 
    64*H[{8, 3}, y]*Log[y]^3 + (-8*H[{4, 1}, y] + 8*H[{8, 3}, y])*Zeta[3]}, 
  -1, 1, 1]}


==> anc/mB.m <==
{{(2*ep*(-1 + y^2))/(y + y^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (4*ep*(-1 + y^2))/(y + y^3), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (6*ep*(-1 + y^2))/(y + y^3), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*ep*(-1 + y^2))/(y + y^3), 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*ep)/(3*y), (-2*ep)/(3*y), 0, (2*ep*(1 - 6*y^2 + y^4))/
   (y*(-1 + y^4)), 0, 0, 0, 0, 0, 0}, {(2*ep)/(3*y), (-2*ep)/(3*y), 0, 0, 
  0, (-8*ep*y)/(-1 + y^4), 0, 0, 0, 0, 0}, 
 {(4*ep*(-1 + y^2))/(15*(1 + y^2 + y^4)), (-2*ep*(-1 + y^2))/
   (15*(1 + y^2 + y^4)), 0, 0, 0, 0, (2*ep*(-2 - y^2 + y^4 + 2*y^6))/
   (y*(1 + y^2)*(1 + y^2 + y^4)), (6*ep*(-1 + y^2))/(1 + y^2 + y^4), 0, 0, 
  0}, {(-4*ep*y*(-1 + y^2))/(15*(1 + y^2)*(1 + y^2 + y^4)), 
  (2*ep*y*(-1 + y^2))/(15*(1 + y^2)*(1 + y^2 + y^4)), 0, 0, 0, 0, 
  (-2*ep*(-1 + y^2))/(1 + y^2 + y^4), (-6*ep*y*(-1 + y^2))/
   ((1 + y^2)*(1 + y^2 + y^4)), 0, 0, 0}, 
 {-(ep*(-1 + y)*(1 + y))/(30*y*(1 - y + y^2)), 
  (ep*(-1 + y)*(1 + y))/(60*y*(1 - y + y^2)), 0, 0, (-2*ep)/(5*y), 
  ep/(5*y), (-3*ep*(-1 + y)*(1 + y^2))/(4*(y + y^4)), 
  (-3*ep*(-1 + y)*(1 + y))/(4*y*(1 - y + y^2)), 
  (-2*ep*(1 + 6*y^2 + y^4))/(y*(-1 + y^4)), 0, 0}, 
 {-(ep*(195 + 374*y^2 + 392*y^4 + 209*y^6))/(75*y*(-1 - y^2 + y^6 + y^8)), 
  (ep*(-10 - 18*y^2 - 9*y^4 + 7*y^6))/(75*y*(-1 - y^2 + y^6 + y^8)), 0, 
  (4*ep)/(3*y - 3*y^3), 0, 0, -(ep*(8 + 7*y^2))/(5*(1 + y^2 + y^4)), 
  -(ep*y*(-22 + 5*y^2 + 23*y^4))/(5*(-1 - y^2 + y^6 + y^8)), 0, 
  (-8*ep*y)/(-1 + y^4), 0}, {(-9*ep*(-1 - 25*y^2 - 27*y^4 + y^6))/
   (40*(y + y^7)), (3*ep*(-3 + 5*y^2 - y^4 + 3*y^6))/(40*(y + y^7)), 
  (-3*ep*(-1 + y^2)*(1 + y^4))/(40*(y + y^7)), (3*ep*y)/(1 - y^2 + y^4), 
  (-9*ep)/(10*y), (9*ep*(1 + y^4))/(10*(y - y^3 + y^5)), 
  (-9*ep*(-1 + y^4))/(8*(y - y^3 + y^5)), 
  (-9*ep*(-15 + 13*y^2 - 17*y^4 + 15*y^6))/(40*(y + y^7)), 
  (-9*ep*(-1 + y^4))/(y - y^3 + y^5), (9*ep*y)/(1 - y^2 + y^4), 
  (-6*ep*(-1 + y)*y*(1 + y))/(1 + y^6)}}


==> anc/mC.m <==
{{(4*ep*(-1 + y^2))/(y + y^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (6*ep*(-1 + y^2))/(y + y^3), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*ep*(-1 + y^2))/(y + y^3), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*ep)/(3*y), (-2*ep)/(3*y), 0, (2*ep*(1 - 6*y^2 + y^4))/(y*(-1 + y^4)), 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (6*ep*(-1 + y^2))/(y + y^3), 0, 0, 0, 
  0, 0, 0}, {(-2*ep)/(3*y), 0, (2*ep)/(3*y), 0, 0, (-8*ep*y)/(-1 + y^4), 
  0, 0, 0, 0, 0}, {0, (8*ep*(-1 + y)*(1 + y))/(9*(y + y^3)), 0, 
  (4*ep)/(3*y), (5*ep*(-1 + y)*(1 + y))/(8*(y + y^3)), 0, 
  (-16*ep*y)/(-1 + y^4), 0, 0, 0, 0}, 
 {(-4*ep*(-1 + y^2))/(9*(1 + y^2 + y^4)), 0, 
  (8*ep*(-1 + y^2))/(9*(1 + y^2 + y^4)), 0, 0, 0, 0, 
  (2*ep*(-2 - y^2 + y^4 + 2*y^6))/(y*(1 + y^2)*(1 + y^2 + y^4)), 
  (6*ep*(-1 + y^2))/(1 + y^2 + y^4), 0, 0}, 
 {(4*ep*y*(-1 + y^2))/(9*(1 + 2*y^2 + 2*y^4 + y^6)), 0, 
  (-8*ep*y*(-1 + y^2))/(9*(1 + 2*y^2 + 2*y^4 + y^6)), 0, 0, 0, 0, 
  (-2*ep*(-1 + y^2))/(1 + y^2 + y^4), (-6*ep*y*(-1 + y^2))/
   ((1 + y^2)*(1 + y^2 + y^4)), 0, 0}, 
 {(ep*(-1 + y)*(1 + y))/(18*y*(1 - y + y^2)), 0, 
  (ep - ep*y^2)/(9*y - 9*y^2 + 9*y^3), (-4*ep)/(3*y), 0, (2*ep)/(3*y), 0, 
  (-3*ep*(-1 + y)*(1 + y^2))/(4*(y + y^4)), (-3*ep*(-1 + y)*(1 + y))/
   (4*y*(1 - y + y^2)), (-2*ep*(1 + 6*y^2 + y^4))/(y*(-1 + y^4)), 0}, 
 {(-2*ep*(-1 + y)*(1 + y)*(3 + 2*y^2 + 3*y^4))/(9*(y + y^3 + y^5 + y^7)), 
  (2*ep*(-1 + y)*(1 + y)*(1 + 6*y^2 + y^4))/(9*(y + y^3 + y^5 + y^7)), 
  (2*ep*(-1 + y)*(1 + y)*(3 + 2*y^2 + 3*y^4))/(9*(y + y^3 + y^5 + y^7)), 
  (8*ep)/(3*y), (5*ep*(-1 + y)*y*(1 + y))/(6*(1 + y^2)*(1 + y^4)), 
  (-8*ep)/(3*y), (-8*ep*y*(-1 + y^2))/(1 + y^2 + y^4 + y^6), 
  (ep*(-1 + y^4))/(y + y^5), (ep*(-1 + y)*(1 + y)*(3 + 2*y^2 + 3*y^4))/
   (y + y^3 + y^5 + y^7), (8*ep*(-1 + y^4))/(y + y^5), 
  (-4*ep*y*(-1 + y^2))/(1 + y^2 + y^4 + y^6)}}


==> anc/tB.m <==
{{((1 - 2*ep)^2*(-1 + 3*ep)*y^2)/(3*(-2 + ep)*(-1 + ep)^2*(1 + y^2)^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ((1 - 2*ep)^2*(-1 + 3*ep)*y^4)/
   (3*(-2 + ep)*(-1 + ep)^2*(1 + y^2)^4), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((1 - 2*ep)^2*(-1 + 3*ep)*y^6)/(3*(-2 + ep)*(-1 + ep)^2*
    (1 + y^2)^6), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(19*(1 + ep*(-5 + 6*ep))*y^2)/(3*(-2 + ep)*(-1 + ep)*(1 + y^2)^2), 0, 
  0, (10*(1 - 5*ep + 6*ep^2)*y^2)/(3*(2 - 3*ep + ep^2)*(1 + y^2)^2), 0, 
  0, 0, 0, 0, 0, 0}, {0, ((-1 + (5 - 6*ep)*ep)*y^2)/
   (3*(-2 + ep)*(-1 + ep)*(1 + y^2)^2), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(y^2 + y^6))/(6*(-2 + ep)*(-1 + ep)*
    (1 + y^2)^4), 0, ((1 + ep*(-5 + 6*ep))*y^2*(-1 + y^2))/
   ((-2 + ep)*(-1 + ep)*(1 + y^2)^3), 0, 0, 0, 0, 0, 0}, 
 {-2 - 5/(-2 + ep) + 2/(3*(-1 + ep)), ((1 + ep*(-5 + 6*ep))*(1 + y^4))/
   (6*(-2 + ep)*(-1 + ep)*(1 + y^2)^2), 0, 0, 0, 
  ((1 + ep*(-5 + 6*ep))*(-1 + y^2))/((-2 + ep)*(-1 + ep)*(1 + y^2)), 0, 
  0, 0, 0, 0}, {(-2*(-1 + 2*ep)*y^2*(-2 + 5*ep + 3*(-1 + 2*ep)*y^2 + 
     (-2 + 5*ep)*y^4))/(3*(-2 + ep)*(-2 + 3*ep)*(1 + y^2)^4), 
  (-2*(-1 + 2*ep)*y^2*(ep + (-1 + 6*ep)*y^2 + ep*y^4))/
   (3*(-2 + ep)*(-2 + 3*ep)*(1 + y^2)^4), 0, 0, 0, 0, 
  (20*ep*(-1 + 2*ep)*y*(1 + 3*y^2 + y^4))/((-2 + ep)*(-2 + 3*ep)*
    (1 + y^2)^3), (10*(-1 + 2*ep)*(-(1 + y^2 + y^4)^2 + 
     4*ep*(1 + 3*y^2 + 5*y^4 + 3*y^6 + y^8)))/((-2 + ep)*(-2 + 3*ep)*
    (1 + y^2)^4), 0, 0, 0}, 
 {-((-1 + 2*ep)*(-1 + 3*ep + (-1 + 2*ep)*y^2 + (-1 + 3*ep)*y^4))/
   (3*(-2 + ep)*(1 + y^2)^2), -((1 - 6*ep + 8*ep^2)*y^2)/
   (3*(-2 + ep)*(1 + y^2)^2), 0, 0, 0, 0, (10*ep*(-1 + 2*ep)*y)/
   ((-2 + ep)*(1 + y^2)), 
  (-5*(-1 + 2*ep)*(-1 - y^2*(1 + y^2) + 2*ep*(1 + y^4)))/
   ((-2 + ep)*(1 + y^2)^2), 0, 0, 0}, 
 {(-3 + 9*ep + 8*(-1 + 3*ep)*y^2 + 2*(-7 + 23*ep)*y^4 + 
    8*(-1 + 3*ep)*y^6 + 3*(-1 + 3*ep)*y^8)/(12*(-2 + ep)*(y + y^3)^2), 
  (-(ep*(3 + 2*y^2 + 3*y^4)^2) + (1 + y^4)*(3 + 4*y^2 + 3*y^4))/
   (12*(-2 + ep)*(y + y^3)^2), ((-1 + 3*ep)*(1 + y^4)^2)/
   (12*(-2 + ep)*(y + y^3)^2), 0, ((-1 + 3*ep)*(-1 + y)*(1 + y)*(1 + y^4))/
   ((-2 + ep)*y^2*(1 + y^2)), -(((-1 + 3*ep)*(-1 + y^4))/((-2 + ep)*y^2)), 
  (5*(-1 + y^2 + y^4 - y^6 + ep*(3 + y^2*(-3 + y*(8 - 3*y + 3*y^3)))))/
   (4*(-2 + ep)*y^2*(1 + y^2)), 
  (5*(-3 + 9*ep + 4*(-2 + 7*ep)*y^2 + 2*(-7 + 27*ep)*y^4 + 
     4*(-2 + 7*ep)*y^6 + 3*(-1 + 3*ep)*y^8))/(4*(-2 + ep)*(y + y^3)^2), 
  (10*(-1 + 3*ep)*(-2 + y^(-2) + y^2))/(-2 + ep), 0, 0}, 
 {(39 + 40*y^2 - ep*(117 + 119*y^2))/(3*(-2 + ep)*(1 + y^2)^2), 
  (1 - ep*(3 + y^2))/(3*(-2 + ep)*(1 + y^2)^2), 0, 
  (-20*(-1 + 3*ep))/(3*(-2 + ep)*(1 + y^2)), 0, 0, 
  (10*ep*y)/((-2 + ep)*(1 + y^2)), 
  (3 + 2*y^2*(5 + y^2) - ep*(4 + 15*y^2 + y^4))/((-2 + ep)*(1 + y^2)^2), 0, 
  (10*(-1 + 3*ep)*(-1 + y^2))/((-2 + ep)*(1 + y^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40 + 50/(-2 + ep) - 10/(3*ep)}}


==> anc/tC.m <==
{{(ep*(-1 + 2*ep)*y^4)/(9*(-1 + ep)^2*(1 + y^2)^4), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (ep*(-1 + 2*ep)*y^6)/(9*(-1 + ep)^2*(1 + y^2)^6), 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, (ep*(-1 + 2*ep)*y^2)/
   (9*(-1 + ep)^2*(1 + y^2)^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*y^2)/(9*(-1 + ep)*(1 + y^2)^2), (ep*(y^2 + y^6))/
   (18*(-1 + ep)*(1 + y^2)^4), 0, (ep*y^2*(-1 + y^2))/
   (3*(-1 + ep)*(1 + y^2)^3), 0, 0, 0, 0, 0, 0, 0}, 
 {0, (4*ep*(1 + 7*ep)*y^4)/(9*(2 - 9*ep + 9*ep^2)*(1 + y^2)^4), 0, 0, 
  (10*ep^2*y^4)/(3*(2 - 9*ep + 9*ep^2)*(1 + y^2)^4), 0, 0, 0, 0, 0, 0}, 
 {(ep*(1 + y^4))/(18*(-1 + ep)*(1 + y^2)^2), 0, ep/(9 - 9*ep), 0, 0, 
  (ep*(-1 + y^2))/(3*(-1 + ep)*(1 + y^2)), 0, 0, 0, 0, 0}, 
 {ep/(-9 + 18*ep), (-2*ep*(-1 + y^2 - y^4 + ep*(3 - 8*y^2 + 3*y^4)))/
   (9*(1 - 5*ep + 6*ep^2)*(1 + y^2)^2), 0, (-2*ep*(-1 + y^2))/
   (3*(-1 + 2*ep)*(1 + y^2)), 
  (-5*ep*(-(-1 + y^2)^2 + ep*(3 - 14*y^2 + 3*y^4)))/
   (48*(1 - 5*ep + 6*ep^2)*(1 + y^2)^2), 0, 
  (ep*(-1 + y^2)^2)/((-1 + 2*ep)*(1 + y^2)^2), 0, 0, 0, 0}, 
 {(-2*ep*y^2*(-y^2 + ep*(1 + 6*y^2 + y^4)))/(9*(2 - 9*ep + 9*ep^2)*
    (1 + y^2)^4), 0, (2*ep*y^2*(2 + 3*y^2 + 2*y^4 - 
     ep*(5 + 6*y^2 + 5*y^4)))/(9*(2 - 9*ep + 9*ep^2)*(1 + y^2)^4), 0, 0, 
  0, 0, (2*ep^2*y*(1 + 3*y^2 + y^4))/((2 - 9*ep + 9*ep^2)*(1 + y^2)^3), 
  -((ep*((1 + y^2 + y^4)^2 - 4*ep*(1 + 3*y^2 + 5*y^4 + 3*y^6 + y^8)))/
    ((2 - 9*ep + 9*ep^2)*(1 + y^2)^4)), 0, 0}, 
 {-(ep^2*y^2)/(9*(-1 + 3*ep)*(1 + y^2)^2), 0, 
  -(ep*(-1 + 2*ep)*y^2)/(9*(-1 + 3*ep)*(1 + y^2)^2), 0, 0, 0, 0, 
  (ep^2*y)/((-1 + 3*ep)*(1 + y^2)), 
  (ep*(-1 - y^2 - y^4 + ep*(4 + 6*y^2 + 4*y^4)))/
   (2*(-1 + 3*ep)*(1 + y^2)^2), 0, 0}, 
 {(ep*(3 + 4*y^2 + 6*y^4 + 4*y^6 + 3*y^8 - ep*(3 + 2*y^2 + 3*y^4)^2))/
   (36*(1 - 5*ep + 6*ep^2)*(y + y^3)^2), (ep*(1 + y^4)^2)/
   (36*(-1 + 2*ep)*(y + y^3)^2), 
  -(ep*(3 + 8*y^2 + 14*y^4 + 8*y^6 + 3*y^8 - 
      ep*(9 + 24*y^2 + 46*y^4 + 24*y^6 + 9*y^8)))/
   (36*(1 - 5*ep + 6*ep^2)*(y + y^3)^2), (ep*(-1 + y)*(1 + y)*(1 + y^4))/
   (3*(-1 + 2*ep)*y^2*(1 + y^2)), 0, -(ep*(-1 + y^4))/(3*(-1 + 2*ep)*y^2), 
  0, (ep*(-1 + y^2 + y^4 - y^6 + ep*(3 - 3*y^2 + 8*y^3 - 3*y^4 + 3*y^6)))/
   (8*(-1 + 2*ep)*(-1 + 3*ep)*y^2*(1 + y^2)), 
  -(ep*(3 + 8*y^2 + 14*y^4 + 8*y^6 + 3*y^8 - 
      ep*(9 + 28*y^2 + 54*y^4 + 28*y^6 + 9*y^8)))/
   (8*(1 - 5*ep + 6*ep^2)*(y + y^3)^2), (ep*(-2 + y^(-2) + y^2))/
   (-1 + 2*ep), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}


==> anc/veffSS.m <==
gB = Get["gB.m"];
gC = Get["gC.m"];
tB = Get["tB.m"];
tC = Get["tC.m"];

(* Integrals from topologies B and C in original basis up to weight four *)
jBdef = 
    MapThread[(#1 -> #2)&,
              {{
                  jB[0, 0, 1, 0, 1, 1], 
                  jB[0, 1, 1, 0, 0, 1],
                  jB[1, 1, 1, 0, 0, 0],
                  jB[0, 0, 1, 1, 1, 1],
                  jB[1, 1, 1, 0, 0, 1],
                  jB[0, 1, 1, 0, 1, 1],
                  jB[0, 1, 1, 1, 0, 1],
                  jB[0, 2, 1, 1, 0, 1],
                  jB[1, 1, 1, 0, 1, 1],
                  jB[0, 1, 1, 1, 1, 1],
                  jB[1, 1, 1, 1, 1, 1]
               }, tB.gB}];


jCdef =
    MapThread[(#1 -> #2)&,
              {{
                  jC[0, 0, 1, 0, 1, 1],
                  jC[0, 0, 1, 1, 0, 1], 
                  jC[1, 0, 0, 0, 1, 1], 
                  jC[0, 0, 1, 1, 1, 1], 
                  jC[0, 1, 1, 1, 0, 1], 
                  jC[1, 0, 0, 1, 1, 1], 
                  jC[0, 1, 1, 1, 1, 1], 
                  jC[1, 0, 1, 1, 1, 0], 
                  jC[2, 0, 1, 1, 1, 0], 
                  jC[1, 0, 1, 1, 1, 1], 
                  jC[1, 1, 1, 1, 1, 1]
               }, tC.gC}];



lf1x1x1=
    {

        {1/16 lam0^2, (-1 + Lh)^2*Lh*mmH^2},

        {2/3/16 lam0 Sum[lam[i],i], (-1 + Lg)*(-Lh + Lh^2)*mmG*mmH},

        {1/9/16 sum[lam[i]^2,i], Lg*(-1 + Lh)^2*mmH^2},

        {1/9/16 sum[lam[i]*lam[j],i,j], (-1 + Lg)^2*Lh*mmG^2},

        {2/9/16 sum[(1+2*KroneckerDelta[i,j])*lam[i]*lam[i,j],i,j], (-Lg + Lg^2)*(-1 + Lh)*mmG*mmH},

        {1/9/16 sum[(1+2*KroneckerDelta[i,j])*(1+2*KroneckerDelta[j,k])*lam[i,j]*lam[j,k],i,j,k], (-1 + Lg)^2*Lg*mmG^2}

    };



lf1x2 =
    {

        {1/8 lam0*tau0^2, ((-1 + Lh)*mmH*(1 - 2*Lh + Lh^2 - 9*S2))/2},

        {1/3/8 tau0^2 sum[lam[i],i], ((-1 + Lg)*mmG*(1 - 2*Lh + Lh^2 - 9*S2))/2},

        {2/27/8 sum[lam[i]*tau[i]^2,i], ((-1 + Lh)*mmG*(132 - 32*Lg - 112*Lh + 24*Lg*Lh + 30*Lh^2 + 3*Pi^2 - 
                            72*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] + 48*Lh*jB[0, 1, 1, 0, 1, 1][-2] - 
                            16*jB[0, 1, 1, 0, 1, 1][-1]))/4 + 
         ((-1 + Lh)*mmH*(48 - 8*Lg - 48*Lh + 8*Lg*Lh + 14*Lh^2 + Pi^2 - 
                         36*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] + 24*Lh*jB[0, 1, 1, 0, 1, 1][-2] - 
                         8*jB[0, 1, 1, 0, 1, 1][-1]))/8 + 
         (-132*mmG^2 + 32*Lg*mmG^2 + 244*Lh*mmG^2 - 56*Lg*Lh*mmG^2 - 
          142*Lh^2*mmG^2 + 24*Lg*Lh^2*mmG^2 + 30*Lh^3*mmG^2 - 3*mmG^2*Pi^2 + 
          3*Lh*mmG^2*Pi^2 + 72*Lh^2*mmG^2*jB[0, 1, 1, 0, 1, 1][-3] - 
          72*Lh^3*mmG^2*jB[0, 1, 1, 0, 1, 1][-3] - 
          48*Lh*mmG^2*jB[0, 1, 1, 0, 1, 1][-2] + 48*Lh^2*mmG^2*
          jB[0, 1, 1, 0, 1, 1][-2] + 16*mmG^2*jB[0, 1, 1, 0, 1, 1][-1] - 
          16*Lh*mmG^2*jB[0, 1, 1, 0, 1, 1][-1])/(-4*mmG + mmH)}, 

        {2/27/8 sum[(1+2*KroneckerDelta[i,j])*lam[i,j]*tau[j]^2], ((-1 + Lg)*mmG*(48 - 8*Lg - 48*Lh + 8*Lg*Lh + 14*Lh^2 + Pi^2 - 
                            36*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] + 24*Lh*jB[0, 1, 1, 0, 1, 1][-2] - 
                            8*jB[0, 1, 1, 0, 1, 1][-1]))/8 + 
         (-132*mmG^2 + 164*Lg*mmG^2 - 32*Lg^2*mmG^2 + 112*Lh*mmG^2 - 
          136*Lg*Lh*mmG^2 + 24*Lg^2*Lh*mmG^2 - 30*Lh^2*mmG^2 + 30*Lg*Lh^2*mmG^2 - 
          3*mmG^2*Pi^2 + 3*Lg*mmG^2*Pi^2 + 72*Lh^2*mmG^2*jB[0, 1, 1, 0, 1, 1][
              -3] - 72*Lg*Lh^2*mmG^2*jB[0, 1, 1, 0, 1, 1][-3] - 
          48*Lh*mmG^2*jB[0, 1, 1, 0, 1, 1][-2] + 48*Lg*Lh*mmG^2*
          jB[0, 1, 1, 0, 1, 1][-2] + 16*mmG^2*jB[0, 1, 1, 0, 1, 1][-1] - 
          16*Lg*mmG^2*jB[0, 1, 1, 0, 1, 1][-1])/(4*(-4*mmG + mmH))}, 

        {1/9/8 lam0*sum[tau[i]^2,i], -((-1 + Lh)*mmG*(44 - 16*Lg + 2*Lg^2 - 32*Lh + 8*Lg*Lh + 8*Lh^2 + Pi^2 - 
                             18*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] + 12*Lh*jB[0, 1, 1, 0, 1, 1][-2] - 
                             4*jB[0, 1, 1, 0, 1, 1][-1]))/2 + 
         ((-1 + Lh)*mmH*(-40 + 40*Lh - 14*Lh^2 - Pi^2 + 
                         36*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 24*Lh*jB[0, 1, 1, 0, 1, 1][-2] + 
                         8*jB[0, 1, 1, 0, 1, 1][-1]))/8 + 
         (132*mmG^2 - 32*Lg*mmG^2 - 244*Lh*mmG^2 + 56*Lg*Lh*mmG^2 + 
          142*Lh^2*mmG^2 - 24*Lg*Lh^2*mmG^2 - 30*Lh^3*mmG^2 + 3*mmG^2*Pi^2 - 
          3*Lh*mmG^2*Pi^2 - 72*Lh^2*mmG^2*jB[0, 1, 1, 0, 1, 1][-3] + 
          72*Lh^3*mmG^2*jB[0, 1, 1, 0, 1, 1][-3] + 
          48*Lh*mmG^2*jB[0, 1, 1, 0, 1, 1][-2] - 48*Lh^2*mmG^2*
          jB[0, 1, 1, 0, 1, 1][-2] - 16*mmG^2*jB[0, 1, 1, 0, 1, 1][-1] + 
          16*Lh*mmG^2*jB[0, 1, 1, 0, 1, 1][-1])/(2*(-4*mmG + mmH))}, 

        {1/27/8 sum[lam[i]*tau[j]^2,i,j], -(mmG^2*(-44 + 76*Lg - 40*Lg^2 + 8*Lg^3 + 16*Lh - 24*Lg*Lh + 8*Lg^2*Lh - 
                     2*Lh^2 + 2*Lg*Lh^2 - Pi^2 + Lg*Pi^2))/(8*mmH) + 
         ((-1 + Lg)*mmG*(-40 + 40*Lh - 14*Lh^2 - Pi^2 + 
                         36*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 24*Lh*jB[0, 1, 1, 0, 1, 1][-2] + 
                         8*jB[0, 1, 1, 0, 1, 1][-1]))/8 + 
         (132*mmG^2 - 164*Lg*mmG^2 + 32*Lg^2*mmG^2 - 112*Lh*mmG^2 + 
          136*Lg*Lh*mmG^2 - 24*Lg^2*Lh*mmG^2 + 30*Lh^2*mmG^2 - 30*Lg*Lh^2*mmG^2 + 
          3*mmG^2*Pi^2 - 3*Lg*mmG^2*Pi^2 - 72*Lh^2*mmG^2*jB[0, 1, 1, 0, 1, 1][
              -3] + 72*Lg*Lh^2*mmG^2*jB[0, 1, 1, 0, 1, 1][-3] + 
          48*Lh*mmG^2*jB[0, 1, 1, 0, 1, 1][-2] - 48*Lg*Lh*mmG^2*
          jB[0, 1, 1, 0, 1, 1][-2] - 16*mmG^2*jB[0, 1, 1, 0, 1, 1][-1] + 
          16*Lg*mmG^2*jB[0, 1, 1, 0, 1, 1][-1])/(8*(-4*mmG + mmH))}

    };



lfBN =
    {

        {1/48 lam0^2, ((1 + 210*Lh - 132*Lh^2 + 24*Lh^3)*mmH^2)/12},

        {2/3/48 sum[lam[i],i], -(mmG^2*(-9 + 6*Lg - 36*Lg^2 + 28*Lg^3 - 4*Pi^2 + 6*Lg*Pi^2 + 8*Zeta[3]))/
         24 + (mmH^2*(49 + 168*Lg - 36*Lg^2 + 4*Lg^3 + 42*Lh - 144*Lg*Lh + 
                      24*Lg^2*Lh - 36*Lh^2 + 48*Lg*Lh^2 + 4*Lh^3 - 10*Pi^2 + 6*Lg*Pi^2 + 
                      6*Lh*Pi^2 + 16*Zeta[3] + 108*Lh^3*jB[0, 2, 1, 1, 0, 1][-3] - 
                      108*Lh^2*jB[0, 2, 1, 1, 0, 1][-2] + 72*Lh*jB[0, 2, 1, 1, 0, 1][-1] - 
                      24*jB[0, 2, 1, 1, 0, 1][0]))/24 - 
         (mmG*mmH*(28 - 24*Lg + 6*Lg^2 - 12*Lg^3 - 84*Lh + 48*Lg*Lh - 12*Lh^2 + 
                   12*Lg*Lh^2 + 2*Lh^3 - 3*Pi^2 + 3*Lh*Pi^2 + 4*Zeta[3] + 
                   54*Lh^3*jB[0, 2, 1, 1, 0, 1][-3] - 54*Lh^2*jB[0, 2, 1, 1, 0, 1][-2] + 
                   36*Lh*jB[0, 2, 1, 1, 0, 1][-1] - 12*jB[0, 2, 1, 1, 0, 1][0]))/12},

        {1/3/48 sum[(1+2*KroneckerDelta[i,j])*lam[i,j],i,j], ((1 + 210*Lg - 132*Lg^2 + 24*Lg^3)*mmG^2)/12}
    };


lfVA =
    {

        {1/8 lam0*tau0^2, (mmH*(-97 + 78*Lh - 24*Lh^2 + 3*Lh^3 + 162*S2 - 81*Lh*S2 + 18*Zeta[3]))/3},

        {2/9/8 tau0*sum[tau[i]*lam[i],i], (mmG*(2*Lg^3 - 48*Lh + 24*Lg*Lh + 30*Lh^2 - 12*Lg*Lh^2 - 4*Lh^3 - 3*Pi^2 + 
                  3*Lg*Pi^2 + 8*Zeta[3]))/12 - 
         (mmH*(24 + 528*Lh - 258*Lh^2 + 56*Lh^3 + 5*Pi^2 + 6*Lh*Pi^2 - 648*Lh*S2 + 
               24*T1ep - 20*Zeta[3] + 108*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 
               72*Lh*jB[0, 1, 1, 0, 1, 1][-2] - 36*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] + 
               24*jB[0, 1, 1, 0, 1, 1][-1] + 48*Lh*jB[0, 1, 1, 0, 1, 1][-1] - 
               24*jB[0, 1, 1, 0, 1, 1][0] + 108*Lh^3*jB[0, 1, 1, 1, 1, 1][-3] - 
               108*Lh^2*jB[0, 1, 1, 1, 1, 1][-2] + 72*Lh*jB[0, 1, 1, 1, 1, 1][-1] - 
               24*jB[0, 1, 1, 1, 1, 1][0]))/24},

        {4/27/8 sum[lam[i]*tau[i]^2], (mmG*(-12 + 12*Lg - 6*Lg^2 + 4*Lg^3 - 96*Lh + 48*Lg*Lh + 60*Lh^2 - 
                  24*Lg*Lh^2 - 8*Lh^3 - 7*Pi^2 + 6*Lg*Pi^2 + 16*Zeta[3]))/12 + 
         (mmH*(-48*Lh + 54*Lh^2 - 14*Lh^3 - 3*Pi^2 + 3*Lh*Pi^2 + 8*Zeta[3] - 
               108*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] + 72*Lh*jB[0, 1, 1, 0, 1, 1][-2] + 
               36*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] - 24*jB[0, 1, 1, 0, 1, 1][-1] - 
               48*Lh*jB[0, 1, 1, 0, 1, 1][-1] + 24*jB[0, 1, 1, 0, 1, 1][0] - 
               54*Lh^3*jB[1, 1, 1, 0, 1, 1][-3] + 54*Lh^2*jB[1, 1, 1, 0, 1, 1][-2] - 
               36*Lh*jB[1, 1, 1, 0, 1, 1][-1] + 12*jB[1, 1, 1, 0, 1, 1][0]))/12},

        {1/27/8 sum[(1+2*KroneckerDelta[i,j])*lam[i,j]*tau[i]*tau[j]], (mmG*(2*Lg^3 - 48*Lh + 24*Lg*Lh + 30*Lh^2 - 12*Lg*Lh^2 - 4*Lh^3 - 3*Pi^2 +
                  3*Lg*Pi^2 + 8*Zeta[3]))/6 + 
         (mmH*(-12 - 36*Lh + 48*Lh^2 - 14*Lh^3 - 4*Pi^2 + 3*Lh*Pi^2 + 8*Zeta[3] - 
               108*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] + 72*Lh*jB[0, 1, 1, 0, 1, 1][-2] + 
               36*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] - 24*jB[0, 1, 1, 0, 1, 1][-1] - 
               48*Lh*jB[0, 1, 1, 0, 1, 1][-1] + 24*jB[0, 1, 1, 0, 1, 1][0] - 
               54*Lh^3*jC[0, 1, 1, 1, 1, 1][-3] + 54*Lh^2*jC[0, 1, 1, 1, 1, 1][-2] - 
               36*Lh*jC[0, 1, 1, 1, 1, 1][-1] + 12*jC[0, 1, 1, 1, 1, 1][0]))/12}
    };

lfLA =
    {

        {1/16 tau0^4, (5 - 3*Lh^2 + Lh^3 - 27*S2 - 27*Lh*S2 - 6*Zeta[3])/3},

        {2/9/16 tau0^2*sum[tau[i]^2,i], -11/18 - (14*Lg)/3 + Lg^2 -
         Lg^3/9 - (56*Lh)/3 + 4*Lg*Lh - (2*Lg^2*Lh)/3 + (47*Lh^2)/12 - 
         (4*Lg*Lh^2)/3 - (37*Lh^3)/18 + Pi^2/4 - (Lg*Pi^2)/6 - (Lh*Pi^2)/4 + 
         (61*Lh^2 - Lh*Pi^2)/12 + 9*Lh*S2 - Zeta[3]/6 + 
         (44*mmG - 72*Lg*mmG + 48*Lg^2*mmG - 16*Lg^3*mmG - 576*Lh*mmG + 
          408*Lg*Lh*mmG - 96*Lg^2*Lh*mmG + 174*Lh^2*mmG - 84*Lg*Lh^2*mmG - 
          20*Lh^3*mmG + 11*mmG*Pi^2 - 6*Lg*mmG*Pi^2 - 12*Lh*mmG*Pi^2 - 
          12*mmG*Zeta[3])/(72*mmH) - (3*Lh^2*jB[0, 1, 1, 0, 1, 1][-3])/2 + 
         3*Lh^3*jB[0, 1, 1, 0, 1, 1][-3] + 2*Lh*jB[0, 1, 1, 0, 1, 1][-2] - 
         2*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] - jB[0, 1, 1, 0, 1, 1][-1]/3 + 
         (2*Lh*jB[0, 1, 1, 0, 1, 1][-1])/3 + 
         (-27*S2 - 3*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] + 
          Lh^2*jB[0, 1, 1, 0, 1, 1][-2] - 3*Lh^3*jB[0, 1, 1, 1, 1, 1][-3] + 
          3*Lh^2*jB[0, 1, 1, 1, 1, 1][-2])/2 - Lh*jB[0, 1, 1, 1, 1, 1][-1] + 
         (32 - T1ep - jB[0, 1, 1, 0, 1, 1][-1] - 2*Lh*jB[0, 1, 1, 0, 1, 1][-1] + 
          jB[0, 1, 1, 0, 1, 1][0] + jB[0, 1, 1, 1, 1, 1][0])/3 - 
         3*Lh^3*jB[0, 2, 1, 1, 0, 1][-3] + 3*Lh^2*jB[0, 2, 1, 1, 0, 1][-2] - 
         2*Lh*jB[0, 2, 1, 1, 0, 1][-1] + (2*jB[0, 2, 1, 1, 0, 1][0])/3 + 
         (1004*mmG - 480*Lg*mmG + 96*Lg^2*mmG - 20*Lg^3*mmG - 1872*Lh*mmG + 
          408*Lg*Lh*mmG - 48*Lg^2*Lh*mmG + 738*Lh^2*mmG - 132*Lg*Lh^2*mmG - 
          124*Lh^3*mmG + 9*mmG*Pi^2 - 12*Lg*mmG*Pi^2 - 24*Lh*mmG*Pi^2 - 
          1296*mmG*S2 + 648*Lg*mmG*S2 + 1296*Lh*mmG*S2 - 48*mmG*T1ep + 
          12*mmG*Zeta[3] - 216*Lh^2*mmG*jB[0, 1, 1, 0, 1, 1][-3] + 
          144*Lh*mmG*jB[0, 1, 1, 0, 1, 1][-2] + 72*Lh^2*mmG*
          jB[0, 1, 1, 0, 1, 1][-2] - 48*mmG*jB[0, 1, 1, 0, 1, 1][-1] - 
          96*Lh*mmG*jB[0, 1, 1, 0, 1, 1][-1] + 48*mmG*jB[0, 1, 1, 0, 1, 1][0] - 
          216*Lh^3*mmG*jB[0, 1, 1, 1, 1, 1][-3] + 216*Lh^2*mmG*
          jB[0, 1, 1, 1, 1, 1][-2] - 144*Lh*mmG*jB[0, 1, 1, 1, 1, 1][-1] + 
          48*mmG*jB[0, 1, 1, 1, 1, 1][0] - 216*Lh^3*mmG*jB[0, 2, 1, 1, 0, 1][-3] + 
          216*Lh^2*mmG*jB[0, 2, 1, 1, 0, 1][-2] - 
          144*Lh*mmG*jB[0, 2, 1, 1, 0, 1][-1] + 48*mmG*jB[0, 2, 1, 1, 0, 1][0])/
         (24*(-4*mmG + mmH))},

        {4/81/16 sum[tau[i]^4], 21*Lg + 3*Lg^2 - 2*Lg^3 - 22*Lh - 
         12*Lg*Lh - 2*Lg^2*Lh + 6*Lh^2 + 2*Lg*Lh^2 + (4*(-11 + 7*Lh^3))/3 - 
         (2*(-7 + 23*Lh^3))/3 + (41*Pi^2)/12 + (Lg*Pi^2)/4 - 3*Lh*Pi^2 - 
         2*(29*Lh - 27*Lh^2 + Lg*Pi^2) - 2*(-Pi^2 + Lh*Pi^2) + 
         (11*Lg*Lh^2 - Pi^2 + Lh*Pi^2)/2 + (Lg^2 - Lg*Pi^2 + 3*Lh*Pi^2)/2 - 
         (16*Zeta[3])/3 + (19 + 19*Lh^3 + 2*Zeta[3])/3 - (4*(Lg^3 + 4*Zeta[3]))/3 + 
         (19 - Lg^3 - 19*Lh^3 + 8*Zeta[3])/3 - 36*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 
         9*Lg*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 18*Lh^3*jB[0, 1, 1, 0, 1, 1][-3] + 
         24*Lh*jB[0, 1, 1, 0, 1, 1][-2] + 6*Lg*Lh*jB[0, 1, 1, 0, 1, 1][-2] + 
         30*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] - 8*jB[0, 1, 1, 0, 1, 1][-1] - 
         2*Lg*jB[0, 1, 1, 0, 1, 1][-1] - 28*Lh*jB[0, 1, 1, 0, 1, 1][-1] + 
         12*jB[0, 1, 1, 0, 1, 1][0] + 9*Lh^3*jB[0, 2, 1, 1, 0, 1][-3] - 
         9*Lh^2*jB[0, 2, 1, 1, 0, 1][-2] + 6*Lh*jB[0, 2, 1, 1, 0, 1][-1] - 
         4*(14*Lg - 3*Lg^2 - 12*Lg*Lh + 2*Lg^2*Lh + 4*Lg*Lh^2 + 
            9*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 9*Lh^3*jB[0, 1, 1, 0, 1, 1][-3] - 
            6*Lh*jB[0, 1, 1, 0, 1, 1][-2] + 6*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] + 
            2*jB[0, 1, 1, 0, 1, 1][-1] - 2*Lh*jB[0, 1, 1, 0, 1, 1][-1] + 
            9*Lh^3*jB[0, 2, 1, 1, 0, 1][-3] - 9*Lh^2*jB[0, 2, 1, 1, 0, 1][-2] + 
            6*Lh*jB[0, 2, 1, 1, 0, 1][-1] - 2*jB[0, 2, 1, 1, 0, 1][0]) - 
         2*jB[0, 2, 1, 1, 0, 1][0] - 27*Lh^3*jB[1, 1, 1, 0, 1, 1][-3] + 
         27*Lh^2*jB[1, 1, 1, 0, 1, 1][-2] + 
         36*(Lh - Lh^2 + Lh^3*jB[1, 1, 1, 0, 1, 1][-3] - 
             Lh^2*jB[1, 1, 1, 0, 1, 1][-2]) - 18*Lh*jB[1, 1, 1, 0, 1, 1][-1] + 
         mmH*((-11 + 7*Lh^3)/(6*mmG) - (-7 + 23*Lh^3)/(6*mmG) + 
              (13*Pi^2)/(12*mmG) - ((-1 + Lh)*Pi^2)/(4*mmG) - (3*Lh*Pi^2)/(4*mmG) - 
              (29*Lh - 27*Lh^2 + Lg*Pi^2)/(2*mmG) - (2*Zeta[3])/(3*mmG) - 
              (Lg^3 + 4*Zeta[3])/(3*mmG) - (14*Lg - 3*Lg^2 - 12*Lg*Lh + 2*Lg^2*Lh + 
                                            4*Lg*Lh^2 + 9*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 
                                            9*Lh^3*jB[0, 1, 1, 0, 1, 1][-3] - 6*Lh*jB[0, 1, 1, 0, 1, 1][-2] + 
                                            6*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] + 2*jB[0, 1, 1, 0, 1, 1][-1] - 
                                            2*Lh*jB[0, 1, 1, 0, 1, 1][-1] + 9*Lh^3*jB[0, 2, 1, 1, 0, 1][-3] - 
                                            9*Lh^2*jB[0, 2, 1, 1, 0, 1][-2] + 6*Lh*jB[0, 2, 1, 1, 0, 1][-1] - 
                                            2*jB[0, 2, 1, 1, 0, 1][0])/mmG + 
              (9*Lh*(1 - Lh + Lh^2*jB[1, 1, 1, 0, 1, 1][-3] - 
                     Lh*jB[1, 1, 1, 0, 1, 1][-2]))/(2*mmG) + 
              (9*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 6*Lh*jB[0, 1, 1, 0, 1, 1][-2] - 
               3*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] + 2*jB[0, 1, 1, 0, 1, 1][-1] + 
               4*Lh*jB[0, 1, 1, 0, 1, 1][-1] - 2*jB[0, 1, 1, 0, 1, 1][0] + 
               3*Lh*jB[1, 1, 1, 0, 1, 1][-1] - jB[1, 1, 1, 0, 1, 1][0])/mmG) + 
         8*(9*Lh^2*jB[0, 1, 1, 0, 1, 1][-3] - 6*Lh*jB[0, 1, 1, 0, 1, 1][-2] - 
            3*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] + 2*jB[0, 1, 1, 0, 1, 1][-1] + 
            4*Lh*jB[0, 1, 1, 0, 1, 1][-1] - 2*jB[0, 1, 1, 0, 1, 1][0] + 
            3*Lh*jB[1, 1, 1, 0, 1, 1][-1] - jB[1, 1, 1, 0, 1, 1][0]) + 
         6*jB[1, 1, 1, 0, 1, 1][0] + (-4*mmG - 672*Lg*mmG + 270*Lg^2*mmG - 
                                      58*Lg^3*mmG - 792*Lh*mmG + 624*Lg*Lh*mmG - 168*Lg^2*Lh*mmG + 
                                      528*Lh^2*mmG - 174*Lg*Lh^2*mmG - 140*Lh^3*mmG + 103*mmG*Pi^2 - 
                                      42*Lg*mmG*Pi^2 - 66*Lh*mmG*Pi^2 - 156*mmG*Zeta[3] - 
                                      216*Lg*Lh^2*mmG*jB[0, 1, 1, 0, 1, 1][-3] + 
                                      432*Lh^3*mmG*jB[0, 1, 1, 0, 1, 1][-3] + 144*Lg*Lh*mmG*
                                      jB[0, 1, 1, 0, 1, 1][-2] - 432*Lh^2*mmG*jB[0, 1, 1, 0, 1, 1][-2] - 
                                      48*Lg*mmG*jB[0, 1, 1, 0, 1, 1][-1] + 
                                      288*Lh*mmG*jB[0, 1, 1, 0, 1, 1][-1] - 96*mmG*jB[0, 1, 1, 0, 1, 1][0] - 
                                      648*Lh^3*mmG*jB[0, 2, 1, 1, 0, 1][-3] + 648*Lh^2*mmG*
                                      jB[0, 2, 1, 1, 0, 1][-2] - 432*Lh*mmG*jB[0, 2, 1, 1, 0, 1][-1] + 
                                      144*mmG*jB[0, 2, 1, 1, 0, 1][0] + 216*Lh^3*mmG*jB[1, 1, 1, 0, 1, 1][
                                          -3] - 216*Lh^2*mmG*jB[1, 1, 1, 0, 1, 1][-2] + 
                                      144*Lh*mmG*jB[1, 1, 1, 0, 1, 1][-1] - 48*mmG*jB[1, 1, 1, 0, 1, 1][0])/
         (6*(-4*mmG + mmH))},

        {1/81/16 sum[tau[i]^2*tau[j]^2,i,j], (-44*Lg*mmG + 32*Lg^2*mmG - 8*Lg^3*mmG + 16*Lg*Lh*mmG - 8*Lg^2*Lh*mmG - 
             2*Lg*Lh^2*mmG - Lg*mmG*Pi^2)/(4*mmH) + 
         (-96 + 60*Lh + 6*Lh^2 - 14*Lh^3 - 7*Pi^2 + 3*Lh*Pi^2 + 8*Zeta[3] + 
          36*Lh^2*jB[0, 1, 1, 0, 1, 1][-2] - 48*Lh*jB[0, 1, 1, 0, 1, 1][-1] + 
          24*jB[0, 1, 1, 0, 1, 1][0] - 54*Lh^3*jC[0, 1, 1, 1, 1, 1][-3] + 
          54*Lh^2*jC[0, 1, 1, 1, 1, 1][-2] - 36*Lh*jC[0, 1, 1, 1, 1, 1][-1] + 
          12*jC[0, 1, 1, 1, 1, 1][0])/12 + (-368*mmG + 324*Lg*mmG - 120*Lg^2*mmG + 
                                            28*Lg^3*mmG + 240*Lh*mmG - 240*Lg*Lh*mmG + 24*Lg^2*Lh*mmG + 
                                            72*Lh^2*mmG + 66*Lg*Lh^2*mmG - 64*Lh^3*mmG - 40*mmG*Pi^2 + 
                                            15*Lg*mmG*Pi^2 + 12*Lh*mmG*Pi^2 + 48*mmG*Zeta[3] - 
                                            216*Lg*Lh^2*mmG*jB[0, 1, 1, 0, 1, 1][-3] + 
                                            144*Lg*Lh*mmG*jB[0, 1, 1, 0, 1, 1][-2] + 
                                            144*Lh^2*mmG*jB[0, 1, 1, 0, 1, 1][-2] - 
                                            48*Lg*mmG*jB[0, 1, 1, 0, 1, 1][-1] - 
                                            192*Lh*mmG*jB[0, 1, 1, 0, 1, 1][-1] + 96*mmG*jB[0, 1, 1, 0, 1, 1][0] - 
                                            216*Lh^3*mmG*jC[0, 1, 1, 1, 1, 1][-3] + 216*Lh^2*mmG*
                                            jC[0, 1, 1, 1, 1, 1][-2] - 144*Lh*mmG*jC[0, 1, 1, 1, 1, 1][-1] + 
                                            48*mmG*jC[0, 1, 1, 1, 1, 1][0])/(12*(-4*mmG + mmH))}

    };




lfBE =
    {

        {1/24 tau0^4, -D6 + 6*Lh*Zeta[3]},

        {4/9/24 tau0*sum[tau[i]^3,i], 3*Lh*jB[1, 1, 1, 1, 1, 1][-1] - jB[1, 1, 1, 1, 1, 1][0]},

        {1/9/24 sum[tau[i]^4,i], 3*Lh*jC[1, 1, 1, 1, 1, 1][-1] - jC[1, 1, 1, 1, 1, 1][0]}

    };

(* Substitution rules for loop-integrals from topologies B and C *)
subB = (jB[ii___][ord_] :> SeriesCoefficient[jB[ii] /. jBdef, {ep, 0, ord}]);
subC = (jC[ii___][ord_] :> SeriesCoefficient[jC[ii] /. jCdef, {ep, 0, ord}]);


(*

   Scalar sector part of the three-loop effective potential

   Veff3ss /. subB /. subC

*)
Veff3ss = Plus @@ ((Times @@ #) & /@ Join[lf1x1x1, lf1x2, lfBN, lfVA, lfLA, lfBE]);




